Minimax Slope Estimation and Support Recovery under Weak Gaussian Selection

In sample selection models, identifying a regression slope does not determine how accurately it can be estimated or distinguished from zero. We establish sharp uniform limits for outcome slopes in a fixed-dimensional Gaussian/probit selection model with unknown scale and an unknown covariate density bounded above and away from zero on a cube. We prove a uniform inverse bound between slope differences and observed-law Hellinger distance, allowing every nuisance parameter to differ between the two models. A matching path lies entirely within positive-correlation nonignorable selection. On parameter classes containing a feasible weak-selection neighborhood, the minimax squared slope risk is of order $n^{-2/3}$. For each prespecified minimum-signal sequence $b_n$, uniform exact support recovery is possible if and only if $n^{1/3}b_n\to\infty$, with rules allowed to depend on that sequence. The same estimator attains uniform root-$n$ slope accuracy on $\|\gamma_s\|\le M n^{-1/3}$ for each fixed finite $M\ge0$, including the exact zero-selection-slope layer. A testing-based construction establishes statistical attainability without estimating the covariate density; computational efficiency is not asserted.

==> anc/reproducibility/NUMERICAL_PROTOCOL_DETAILS.txt <==
NUMERICAL PROTOCOL DETAILS
Companion to Appendices H-I; editorial revision 17 October 2026
Original simulations and random streams are unchanged.

Scope
The experiments, code, saved arrays, numerical results, and all four numerical
tables are unchanged. This note retains execution, sampling, and quadrature
diagnostics moved from the longer manuscript. REPRODUCIBILITY.txt gives commands
and file paths.

Uniform-design streams
For each of 10 distinct pairs and each endpoint, M=2000 independent data sets
were generated with NumPy PCG64DXSM. SeedSequence inputs, in order, are
[2026100601, pair index, endpoint index]. Endpoint streams are independent;
generation uses batches of 16. The shared n=512 pair is generated once.
All 40000 sample log-likelihood ratios, exact pair ordering, error counts,
frozen design and program versions are retained in the reproduction package.
Computation used Python 3.14.6, NumPy 2.5.1, and SciPy 1.18.0.

Nonuniform-design sampling
The densities are relative to normalized uniform measure on [-1,1]:
f_tilt(x)=1+0.6x and f_edge(x)=0.5+1.5x^2.
For U uniform on (0,1), exact inverse-CDF sampling uses
X_tilt = (2U-0.7)/(0.5+sqrt(0.04+0.6U)),
X_edge = (2/sqrt(3))*sinh(asinh((3*sqrt(3)/2)*(4U-2))/3).
Forward-CDF checks on 10001 equally spaced U values, including endpoints,
have residual below 1e-12; independent quadrature verifies normalization
and moments. Outcomes and selection follow the uniform experiment.

Nonuniform-design streams
The follow-up design was fixed after the original uniform experiment and
before new outcomes were generated; it was not externally preregistered.
There are 10 distinct pairs per design and M=2000 repetitions per endpoint.
The n=512 pair is reused within each design: 24 displayed scenarios,
20 distinct pairs and 80000 sample log-likelihood ratios. Streams use
PCG64DXSM with SeedSequence inputs
[2026100701, design index, pair index, endpoint index].
Design indices are 1 for tilted and 2 for edge-weighted. Pair indices use
the original scenario ordering; batch size is 16. All scenarios are retained.
The design/code hash records, saved statistics and complete numerical
summaries are in data/extensions/ and checks/extensions/.


Uniform-design diagnostics (formerly expanded in Appendix H.3)
Gauss-Legendre quadrature is used for X and Gauss-Hermite quadrature for the
response integral. Increasing node counts from (48,100) to (96,200) changes
H_1^2 by at most 1.1e-14 relative to its computed value over the ten distinct
pairs. Both observed laws integrate to one within 1e-10, and direct affinity
agrees with 1-H_1^2/2 to the same tolerance. Simulated mean log-likelihood
ratios agree with quadrature expectations within 2.27 Monte Carlo standard
errors over the endpoint scenarios. All reported average-error intervals
intersect the corresponding affinity bounds; no likelihood-ratio tie occurs.
These are numerical agreement checks, not certified quadrature errors.

Geometry comparison diagnostics (formerly expanded in Appendix I.1)
The primary Gauss-Legendre/Gauss-Hermite rule has (80,180) nodes and
is compared with (160,360) nodes. Close log-probit differences use a
12-node integral of the inverse Mills ratio, checked with 24 nodes and
with direct subtraction of log-CDF values. Across all 60 path-grid
combinations, the largest relative differences are 5.6e-14 for the outer
rules, 1.2e-13 for the inner rules, and 4.0e-13 for direct log-CDF
subtraction. The normal-location identity agrees within 1.4e-14 relative
error; zero-layer observed-law masses agree with one within 3e-16.
These are numerical agreement checks, not certified quadrature errors.

Nonuniform-design diagnostics (formerly expanded in Appendix I.4)
For each design, the X quadrature weights include its density relative
to normalized uniform measure. Increasing node counts from (48,100) to
(96,200) changes H_f^2 by at most 1.5e-14 relative to the computed value
over the 20 distinct pairs. Each observed law has mass one within 1e-10;
direct affinity agrees with 1-H_f^2/2 to the same tolerance.
All average-error intervals intersect their corresponding affinity
bounds; no likelihood-ratio tie occurs. Simulated mean log-likelihood
ratios differ from quadrature expectations by at most 2.01 Monte Carlo
standard errors. Estimated Monte Carlo standard errors for average
error range from 0.00319 to 0.00780.
The unchanged checks/extensions/geometry_validation.json and
checks/extensions/nonuniform_validation.json retain the underlying
diagnostics; the result CSV files retain unrounded values.


==> anc/reproducibility/REPRODUCIBILITY.txt <==
Reproducibility supplement - extended experiments, 7 October 2026
Minimax Slope Estimation and Support Recovery under Weak Gaussian Selection

Scope
This supplement reproduces the three main-text figures and the supplementary
nonuniform-design figure, all four numerical tables, and underlying diagnostics.
It concerns specified-pair geometry and known-endpoint discrimination. It does
not implement the full-model finite-net estimator or certify a theorem.
No external datasets, credentials, or network calls are used by the programs.

Environment
Python 3.14.6, NumPy 2.5.1, SciPy 1.18.0, Matplotlib 3.11.1. Package versions are
also in requirements.txt. Install in your own Python environment if necessary.
Numerical reproduction does not need a LaTeX compiler.

Run from the extracted supplement directory:

  python run_reproduction.py --mode stored --output-dir ../mnar-ejs-stored-run

The destination must not already exist. The wrapper copies all required inputs
to a new directory, recomputes summaries from the saved statistics, recomputes
quadrature, regenerates every numerical figure/table, and compares with the
delivered reference results. See checks/reproduction_verification.json in the
new directory. The delivered manuscript and data are never changed.

To regenerate all Monte Carlo samples without reading the delivered arrays:

  python run_reproduction.py --mode fresh --output-dir ../mnar-ejs-fresh-run

Fresh mode generates 1,554,432,000 latent observations in batches, producing
120,000 sample likelihood-ratio statistics: 40,000 original uniform-design
values and 80,000 nonuniform-design values. Runtime depends on hardware; allow
several minutes. Latent observations are not stored as one large dataset.
Bitwise agreement depends on numerical versions, RNG, seeds, ordering and
batch size. The wrapper reports array agreement and requires equal error
counts and numerically agreeing summaries, ignoring elapsed-time differences.

Programs
  code/plot_hard_path.py        Figure 1 and original hard-path quadrature
  code/geometry_comparison.py   Figure 2 and matched-gap geometry checks
  code/two_point.py             Original uniform known-endpoint simulation
  code/plot_results.py          Figure 3 and Table H.1
  code/nonuniform_two_point.py  Both nonuniform simulations and checks
  code/plot_nonuniform.py       Figure I.1 and Tables I.1-I.3

Reference inputs/results
  data/design.json             Original fixed design
  data/lr_pair_*.npz            20 arrays of 2,000 uniform-design LR values
  data/results.csv             12 displayed rows, 10 distinct testing pairs
  data/hard_path_data.csv       210 original hard-path quadrature rows
  data/extensions/design.json  Follow-up design fixed before new outcomes
  data/extensions/lr_*.npz      40 arrays of 2,000 nonuniform LR values
  data/extensions/nonuniform_results.csv
                               All 24 displayed rows, 20 distinct pairs
  data/extensions/geometry.csv  All 60 new geometry rows
  data/extensions/geometry_local_slopes.csv
                               All 57 consecutive-grid slopes
  checks/extensions/           New numerical, runtime and freeze records

Generated figures are written to latex/figures/; generated tables to latex/.
The common n=512 pair is generated once within each design and reused across
the three regimes. The tilted and edge-weighted densities are relative to
normalized Uniform[-1,1], not Lebesgue measure. Nonresponse terms cancel in the
test statistic, but weighted nonresponse masses are included in law validation.

Monte Carlo intervals are conservative, pointwise 95% intervals for the average
or maximum of the two endpoint error probabilities. They are not simultaneous
bands over the scenario grid or full-model worst-case risk intervals. The
equal-prior LR test need not minimize maximum endpoint error.

Provenance
Original simulation programs, data and figures are unchanged. The follow-up
protocol was designed after seeing the original uniform results; it was fixed
before generating new outcomes, not externally preregistered. The original and
extension design_freeze.json files retain their historical code hashes. The
extension geometry plot legend was repositioned after the initial plot; this
did not change numerical calculations, scenarios or statistics. The plotting
and reproduction wrappers were completed after simulation. Current-file hashes
and numerical validation are distinct from the historical freeze records.
Every scenario is retained. The scripts assume t0=0 in two_point.py; changing
the selection intercept requires generalizing its path constants as well.

The complete manuscript sources and proofs accompany this directory in the
same preprint source archive. This ancillary directory contains no TeX inputs.
The numerical checks retain their original results and design/code hash records;
local interpreter paths and an internal runtime-selection note were omitted
from this distribution copy. Programs, designs, saved arrays and numerical
results are unchanged.

Editorial companion (17 October 2026)
NUMERICAL_PROTOCOL_DETAILS.txt collects runtime, random-stream, inverse-CDF
sampling, and quadrature diagnostics referenced by the manuscript. Scientific
files are unchanged; the manuscript still includes all four numerical tables.
Table I.3 presents tilted and edge-weighted checks side by side. The numerical
generator retains its original 24-row table layout; all scenario values are
identical to the 12-row grouped presentation in the concise manuscript.


==> anc/reproducibility/checks/design_freeze.json <==
{
  "design_sha256": "e25141e6dea514684616c139332121d6648b2a37e6efd9092417626230a2014e",
  "code_sha256": "3bde1dd4a6b33b8969b4cab049179a12b72c44f3b590fb2714efa82ee513313e",
  "frozen_before_first_simulation": true,
  "unix_time": 1791297373.529982
}

==> anc/reproducibility/checks/extensions/additional_validation.json <==
{
  "weighted_distance_bound_check": [
    {
      "design": "tilt",
      "pair": 0,
      "weighted_to_uniform_h2_ratio": 1.136824710769296
    },
    {
      "design": "tilt",
      "pair": 1,
      "weighted_to_uniform_h2_ratio": 1.126594451244838
    },
    {
      "design": "tilt",
      "pair": 2,
      "weighted_to_uniform_h2_ratio": 1.1029798809569742
    },
    {
      "design": "tilt",
      "pair": 3,
      "weighted_to_uniform_h2_ratio": 1.0782515557261672
    },
    {
      "design": "tilt",
      "pair": 4,
      "weighted_to_uniform_h2_ratio": 1.1323749547022626
    },
    {
      "design": "tilt",
      "pair": 5,
      "weighted_to_uniform_h2_ratio": 1.1194174266665526
    },
    {
      "design": "tilt",
      "pair": 6,
      "weighted_to_uniform_h2_ratio": 1.1029798809569742
    },
    {
      "design": "tilt",
      "pair": 7,
      "weighted_to_uniform_h2_ratio": 1.1360715097814849
    },
    {
      "design": "tilt",
      "pair": 8,
      "weighted_to_uniform_h2_ratio": 1.1323749547022626
    },
    {
      "design": "tilt",
      "pair": 9,
      "weighted_to_uniform_h2_ratio": 1.126594451244838
    },
    {
      "design": "edge",
      "pair": 0,
      "weighted_to_uniform_h2_ratio": 1.0983181604407086
    },
    {
      "design": "edge",
      "pair": 1,
      "weighted_to_uniform_h2_ratio": 1.106985193401476
    },
    {
      "design": "edge",
      "pair": 2,
      "weighted_to_uniform_h2_ratio": 1.1066537248281036
    },
    {
      "design": "edge",
      "pair": 3,
      "weighted_to_uniform_h2_ratio": 1.1046586518745998
    },
    {
      "design": "edge",
      "pair": 4,
      "weighted_to_uniform_h2_ratio": 1.1057181220160066
    },
    {
      "design": "edge",
      "pair": 5,
      "weighted_to_uniform_h2_ratio": 1.1073482007092468
    },
    {
      "design": "edge",
      "pair": 6,
      "weighted_to_uniform_h2_ratio": 1.1066537248281036
    },
    {
      "design": "edge",
      "pair": 7,
      "weighted_to_uniform_h2_ratio": 1.1030582329264726
    },
    {
      "design": "edge",
      "pair": 8,
      "weighted_to_uniform_h2_ratio": 1.1057181220160066
    },
    {
      "design": "edge",
      "pair": 9,
      "weighted_to_uniform_h2_ratio": 1.106985193401476
    }
  ],
  "minimum_ratio": 1.0782515557261672,
  "maximum_ratio": 1.136824710769296,
  "files": {
    "geometry_comparison.py": "20c310fad35322870b7ab42a76c8d41b75e2026bf864b6a6006ea9a313b31e94",
    "nonuniform_two_point.py": "043b9c415316d12435c9d4fa211822ac6c05a62fdc9c0fae89498ab2d59c04ca",
    "plot_hard_path.py": "6fd01ad5893f71996871a11750df2b8b81984e6243fd18fbe37ed23e00e2b1f9",
    "plot_nonuniform.py": "68c17d2ea598a585ea614b7137759395b7b5302cf72e2634d4ccdaf331fc31e2",
    "plot_results.py": "498e7d98175b52d7ba410375e1e8d473b910959f070241e99a8220b7c6d74567",
    "two_point.py": "3bde1dd4a6b33b8969b4cab049179a12b72c44f3b590fb2714efa82ee513313e"
  },
  "simulation_code_unchanged_since_freeze": true,
  "post_freeze_changes": "geometry_comparison.py: legend position only; plot_nonuniform.py and run_reproduction.py completed after simulation; table float placement adjusted for layout."
}

==> anc/reproducibility/checks/extensions/design_freeze.json <==
{
  "design_sha256": "88baa7eeb864747206d61eb6fda57f84b5590f9785faf594fd3f3d268685bfe6",
  "frozen_before_first_extension_simulation": true,
  "unix_time": 1791356180.7181005,
  "code_sha256": {
    "geometry_comparison.py": "e734d8d0c685422c07c1eadb524e2beb34591a74f37df0a0389d97067ec8821b",
    "nonuniform_two_point.py": "043b9c415316d12435c9d4fa211822ac6c05a62fdc9c0fae89498ab2d59c04ca",
    "plot_hard_path.py": "6fd01ad5893f71996871a11750df2b8b81984e6243fd18fbe37ed23e00e2b1f9",
    "plot_results.py": "498e7d98175b52d7ba410375e1e8d473b910959f070241e99a8220b7c6d74567",
    "two_point.py": "3bde1dd4a6b33b8969b4cab049179a12b72c44f3b590fb2714efa82ee513313e"
  },
  "note": "Follow-up design after original results, not external preregistration."
}

==> anc/reproducibility/checks/extensions/geometry_validation.json <==
{
  "status": "PASS",
  "rows": 60,
  "slope_intervals": 57,
  "errors": {
    "node_relative_difference": 5.5067062021407764e-14,
    "inner_relative_difference": 1.1679546219056647e-13,
    "direct_relative_difference": 3.965716643961059e-13,
    "mass_error": 2.220446049250313e-16,
    "normal_location_analytic_relative_difference": 1.3655743202889425e-14
  },
  "path_summaries": {
    "hard": {
      "first_local_slope": 3.0003451882241454,
      "local_slope_min": 3.0003451882241454,
      "local_slope_max": 3.010549321805424,
      "limit": 0.051735083901882514,
      "normalized_min": 0.05175079215726995,
      "normalized_max": 0.052888941192342304
    },
    "zero_a0": {
      "first_local_slope": 1.9999999907693162,
      "local_slope_min": 1.9998865647464537,
      "local_slope_max": 1.9999999907693162,
      "limit": 0.024654832347139707,
      "normalized_min": 0.024653036510721798,
      "normalized_max": 0.024654832260530567
    },
    "zero_a04": {
      "first_local_slope": 1.9999999901732266,
      "local_slope_min": 1.9998792397251672,
      "local_slope_max": 1.9999999901732266,
      "limit": 0.026236770019245865,
      "normalized_min": 0.02623473555305851,
      "normalized_max": 0.026236769921127726
    }
  },
  "scope": "Specified paths only; finite quadrature diagnostics, not nuisance minimization or an estimator comparison."
}

==> anc/reproducibility/checks/extensions/nonuniform_validation.json <==
{
  "design_sha256": "88baa7eeb864747206d61eb6fda57f84b5590f9785faf594fd3f3d268685bfe6",
  "sampler_checks": [
    {
      "design": "tilt",
      "inverse_cdf_max_residual": 2.220446049250313e-16,
      "mean": 0.2,
      "second_moment": 0.3333333333333333
    },
    {
      "design": "edge",
      "inverse_cdf_max_residual": 4.701100619897147e-16,
      "mean": 0,
      "second_moment": 0.4666666666666667
    }
  ],
  "pairs": [
    {
      "index": 0,
      "n": 512,
      "r": 0.6,
      "names": [
        "below",
        "boundary",
        "above"
      ],
      "design": "tilt",
      "design_index": 1,
      "quadrature": {
        "h2": 0.0006823980252677717,
        "mu1": -0.0013201863443708412,
        "mu2": 0.0014272639405455746,
        "var1": 0.0024909434382219316,
        "var2": 0.0031447610826355926,
        "mass1": 0.9999999999999999,
        "mass2": 0.9999999999999999,
        "response_probability": 0.5462139642459389,
        "affinity_residual": -1.1102230246251565e-16
      },
      "quadrature_relative_difference": 8.659739592076221e-15
    },
    {
      "index": 1,
      "n": 2048,
      "r": 0.4242640687119285,
      "names": [
        "below"
      ],
      "design": "tilt",
      "design_index": 1,
      "quadrature": {
        "h2": 8.890534113842617e-05,
        "mu1": -0.00017452406626348795,
        "mu2": 0.0001815632032963848,
        "var1": 0.0003367256848310978,
        "var2": 0.0003791230069486548,
        "mass1": 1.0,
        "mass2": 1.0,
        "response_probability": 0.5332536084410036,
        "affinity_residual": 0.0
      },
      "quadrature_relative_difference": 1.0436096431476471e-14
    },
    {
      "index": 2,
      "n": 8192,
      "r": 0.3,
      "names": [
        "below"
      ],
      "design": "tilt",
      "design_index": 1,
      "quadrature": {
        "h2": 1.0972367894261028e-05,
        "mu1": -2.1789913528239614e-05,
        "mu2": 2.210798180051248e-05,
        "var1": 4.297633213690171e-05,
        "var2": 4.4885915855138644e-05,
        "mass1": 1.0,
        "mass2": 1.0,
        "response_probability": 0.5237231681540344,
        "affinity_residual": 0.0
      },
      "quadrature_relative_difference": 7.993605777301127e-15
    },
    {
      "index": 3,
      "n": 32768,
      "r": 0.21213203435596426,
      "names": [
        "below"
      ],
      "design": "tilt",
      "design_index": 1,
      "quadrature": {
        "h2": 1.332776535636889e-06,
        "mu1": -2.659413006156837e-06,
        "mu2": 2.6718205873005847e-06,
        "var1": 5.294510564934647e-06,
        "var2": 5.368962079143035e-06,
        "mass1": 1.0,
        "mass2": 1.0,
        "response_probability": 0.5168498876149714,
        "affinity_residual": 1.1102230246251565e-16
      },
      "quadrature_relative_difference": 1.2434497875801753e-14
    },
    {
      "index": 4,
      "n": 2048,
      "r": 0.47622031559045985,
      "names": [
        "boundary"
      ],
      "design": "tilt",
      "design_index": 1,
      "quadrature": {
        "h2": 0.00017678248254325031,
        "mu1": -0.00034514544190065457,
        "mu2": 0.000363632604660868,
        "var1": 0.0006594455794156741,
        "var2": 0.0007711060204967609,
        "mass1": 0.9999999999999999,
        "mass2": 1.0,
        "response_probability": 0.537155674910365,
        "affinity_residual": -1.1102230246251565e-16
      },
      "quadrature_relative_difference": 9.103828801926284e-15
    },
    {
      "index": 5,
      "n": 8192,
      "r": 0.37797631496846196,
      "names": [
        "boundary"
      ],
      "design": "tilt",
      "design_index": 1,
      "quadrature": {
        "h2": 4.443597914370216e-05,
        "mu1": -8.76470069264297e-05,
        "mu2": 9.02231626103106e-05,
        "var1": 0.00017062297600457162,
        "var2": 0.0001861131557041439,
        "mass1": 1.0,
        "mass2": 1.0,
        "response_probability": 0.5297337978553383,
        "affinity_residual": 0.0
      },
      "quadrature_relative_difference": 1.0658141036401503e-14
    },
    {
      "index": 6,
      "n": 32768,
      "r": 0.3,
      "names": [
        "boundary"
      ],
      "design": "tilt",
      "design_index": 1,
      "quadrature": {
        "h2": 1.0972367894261028e-05,
        "mu1": -2.1789913528239614e-05,
        "mu2": 2.210798180051248e-05,
        "var1": 4.297633213690171e-05,
        "var2": 4.4885915855138644e-05,
        "mass1": 1.0,
        "mass2": 1.0,
        "response_probability": 0.5237231681540344,
        "affinity_residual": 0.0
      },
      "quadrature_relative_difference": 7.993605777301127e-15
    },
    {
      "index": 7,
      "n": 2048,
      "r": 0.5345392308842035,
      "names": [
        "above"
      ],
      "design": "tilt",
      "design_index": 1,
      "quadrature": {
        "h2": 0.00034880077986868105,
        "mu1": -0.0006773373449159999,
        "mu2": 0.0007234235583769958,
        "var1": 0.0012828824491792701,
        "var2": 0.0015624596733730797,
        "mass1": 1.0,
        "mass2": 1.0,
        "response_probability": 0.541467753334588,
        "affinity_residual": -1.1102230246251565e-16
      },
      "quadrature_relative_difference": 7.549516567451064e-15
    },
    {
      "index": 8,
      "n": 8192,
      "r": 0.47622031559045985,
      "names": [
        "above"
      ],
      "design": "tilt",
      "design_index": 1,
      "quadrature": {
        "h2": 0.00017678248254325031,
        "mu1": -0.00034514544190065457,
        "mu2": 0.000363632604660868,
        "var1": 0.0006594455794156741,
        "var2": 0.0007711060204967609,
        "mass1": 0.9999999999999999,
        "mass2": 1.0,
        "response_probability": 0.537155674910365,
        "affinity_residual": -1.1102230246251565e-16
      },
      "quadrature_relative_difference": 9.103828801926284e-15
    },
    {
      "index": 9,
      "n": 32768,
      "r": 0.4242640687119285,
      "names": [
        "above"
      ],
      "design": "tilt",
      "design_index": 1,
      "quadrature": {
        "h2": 8.890534113842617e-05,
        "mu1": -0.00017452406626348795,
        "mu2": 0.0001815632032963848,
        "var1": 0.0003367256848310978,
        "var2": 0.0003791230069486548,
        "mass1": 1.0,
        "mass2": 1.0,
        "response_probability": 0.5332536084410036,
        "affinity_residual": 0.0
      },
      "quadrature_relative_difference": 1.0436096431476471e-14
    },
    {
      "index": 0,
      "n": 512,
      "r": 0.6,
      "names": [
        "below",
        "boundary",
        "above"
      ],
      "design": "edge",
      "design_index": 2,
      "quadrature": {
        "h2": 0.0006592838251143281,
        "mu1": -0.0012865600028848343,
        "mu2": 0.0013681079130553162,
        "var1": 0.0024745060212823136,
        "var2": 0.002973245221086362,
        "mass1": 0.9999999999999978,
        "mass2": 0.9999999999999979,
        "response_probability": 0.5000000000000011,
        "affinity_residual": -2.220446049250313e-15
      },
      "quadrature_relative_difference": 1.2434497875801753e-14
    },
    {
      "index": 1,
      "n": 2048,
      "r": 0.4242640687119285,
      "names": [
        "below"
      ],
      "design": "edge",
      "design_index": 2,
      "quadrature": {
        "h2": 8.735787411858677e-05,
        "mu1": -0.00017219579160648394,
        "mu2": 0.0001776867838542237,
        "var1": 0.0003351174310854824,
        "var2": 0.00036820497207504504,
        "mass1": 0.9999999999999979,
        "mass2": 0.9999999999999979,
        "response_probability": 0.5000000000000011,
        "affinity_residual": -2.1094237467877974e-15
      },
      "quadrature_relative_difference": 1.3322676295501878e-14
    },
    {
      "index": 2,
      "n": 8192,
      "r": 0.3,
      "names": [
        "below"
      ],
      "design": "edge",
      "design_index": 2,
      "quadrature": {
        "h2": 1.1008915040075812e-05,
        "mu1": -2.1903162207897677e-05,
        "mu2": 2.2140753430039184e-05,
        "var1": 4.336318697453897e-05,
        "var2": 4.478974770528154e-05,
        "mass1": 0.9999999999999981,
        "mass2": 0.9999999999999981,
        "response_probability": 0.500000000000001,
        "affinity_residual": -1.887379141862766e-15
      },
      "quadrature_relative_difference": 1.2212453270876722e-14
    },
    {
      "index": 3,
      "n": 32768,
      "r": 0.21213203435596426,
      "names": [
        "below"
      ],
      "design": "edge",
      "design_index": 2,
      "quadrature": {
        "h2": 1.365417117451061e-06,
        "mu1": -2.7266520521546803e-06,
        "mu2": 2.735144553948923e-06,
        "var1": 5.43682171462311e-06,
        "var2": 5.487781731706611e-06,
        "mass1": 0.999999999999998,
        "mass2": 0.999999999999998,
        "response_probability": 0.5000000000000011,
        "affinity_residual": -1.887379141862766e-15
      },
      "quadrature_relative_difference": 1.0880185641326534e-14
    },
    {
      "index": 4,
      "n": 2048,
      "r": 0.47622031559045985,
      "names": [
        "boundary"
      ],
      "design": "edge",
      "design_index": 2,
      "quadrature": {
        "h2": 0.00017262090952413012,
        "mu1": -0.0003388103753388317,
        "mu2": 0.00035326980582106214,
        "var1": 0.0006546781227904718,
        "var2": 0.0007420741475032896,
        "mass1": 0.9999999999999978,
        "mass2": 0.9999999999999979,
        "response_probability": 0.5000000000000011,
        "affinity_residual": -2.1094237467877974e-15
      },
      "quadrature_relative_difference": 1.2878587085651816e-14
    },
    {
      "index": 5,
      "n": 8192,
      "r": 0.37797631496846196,
      "names": [
        "boundary"
      ],
      "design": "edge",
      "design_index": 2,
      "quadrature": {
        "h2": 4.395688362477986e-05,
        "mu1": -8.697934354812739e-05,
        "mu2": 8.897068090489731e-05,
        "var1": 0.0001704445017153017,
        "var2": 0.00018242150067039958,
        "mass1": 0.9999999999999979,
        "mass2": 0.999999999999998,
        "response_probability": 0.5000000000000011,
        "affinity_residual": -2.1094237467877974e-15
      },
      "quadrature_relative_difference": 1.4876988529977098e-14
    },
    {
      "index": 6,
      "n": 32768,
      "r": 0.3,
      "names": [
        "boundary"
      ],
      "design": "edge",
      "design_index": 2,
      "quadrature": {
        "h2": 1.1008915040075812e-05,
        "mu1": -2.1903162207897677e-05,
        "mu2": 2.2140753430039184e-05,
        "var1": 4.336318697453897e-05,
        "var2": 4.478974770528154e-05,
        "mass1": 0.9999999999999981,
        "mass2": 0.9999999999999981,
        "response_probability": 0.500000000000001,
        "affinity_residual": -1.887379141862766e-15
      },
      "quadrature_relative_difference": 1.2212453270876722e-14
    },
    {
      "index": 7,
      "n": 2048,
      "r": 0.5345392308842035,
      "names": [
        "above"
      ],
      "design": "edge",
      "design_index": 2,
      "quadrature": {
        "h2": 0.0003386649243227007,
        "mu1": -0.000662119447141766,
        "mu2": 0.0006979462567680883,
        "var1": 0.0012725999015646295,
        "var2": 0.0014901814393910161,
        "mass1": 0.9999999999999978,
        "mass2": 0.9999999999999978,
        "response_probability": 0.5000000000000011,
        "affinity_residual": -2.1094237467877974e-15
      },
      "quadrature_relative_difference": 1.1546319456101628e-14
    },
    {
      "index": 8,
      "n": 8192,
      "r": 0.47622031559045985,
      "names": [
        "above"
      ],
      "design": "edge",
      "design_index": 2,
      "quadrature": {
        "h2": 0.00017262090952413012,
        "mu1": -0.0003388103753388317,
        "mu2": 0.00035326980582106214,
        "var1": 0.0006546781227904718,
        "var2": 0.0007420741475032896,
        "mass1": 0.9999999999999978,
        "mass2": 0.9999999999999979,
        "response_probability": 0.5000000000000011,
        "affinity_residual": -2.1094237467877974e-15
      },
      "quadrature_relative_difference": 1.2878587085651816e-14
    },
    {
      "index": 9,
      "n": 32768,
      "r": 0.4242640687119285,
      "names": [
        "above"
      ],
      "design": "edge",
      "design_index": 2,
      "quadrature": {
        "h2": 8.735787411858677e-05,
        "mu1": -0.00017219579160648394,
        "mu2": 0.0001776867838542237,
        "var1": 0.0003351174310854824,
        "var2": 0.00036820497207504504,
        "mass1": 0.9999999999999979,
        "mass2": 0.9999999999999979,
        "response_probability": 0.5000000000000011,
        "affinity_residual": -2.1094237467877974e-15
      },
      "quadrature_relative_difference": 1.3322676295501878e-14
    }
  ],
  "scope": "Finite quadrature and sampler consistency; not certified integral bounds."
}

==> anc/reproducibility/checks/extensions/runtime.json <==
{
  "python": "3.14.6 (tags/v3.14.6:c63aec6, Jun 10 2026, 10:26:10) [MSC v.1944 64 bit (AMD64)]",
  "numpy": "2.5.1",
  "scipy": "1.18.0",
  "platform": "Windows-11-10.0.26200-SP0",
  "design_sha256": "88baa7eeb864747206d61eb6fda57f84b5590f9785faf594fd3f3d268685bfe6",
  "unique_pairs": 20,
  "display_rows": 24,
  "lr_values": 80000,
  "latent_observations": 1036288000,
  "diagnostic_flags": [],
  "all_scenarios_retained": true,
  "scope": "Known-endpoint discrimination only; no fitted nuisance parameters or full-model estimator."
}

==> anc/reproducibility/checks/hard_path_validation_original.json <==
{
  "status": "PASS",
  "scope": "Finite-node convergence and floating-point consistency, not a proof or certified quadrature error bound.",
  "environment": {
    "python": "3.14.6 (tags/v3.14.6:c63aec6, Jun 10 2026, 10:26:10) [MSC v.1944 64 bit (AMD64)]",
    "platform": "Windows-11-10.0.26200-SP0",
    "numpy": "2.5.1",
    "scipy": "1.18.0",
    "matplotlib": "3.11.1"
  },
  "design": "d=1, f=1 relative to normalized uniform measure on [-1,1]",
  "sigma0": 1.3,
  "t0": [
    -2.0,
    0.0,
    2.0
  ],
  "r_range": [
    0.01,
    0.15
  ],
  "r_points_per_t0": 70,
  "primary_nodes": [
    80,
    180
  ],
  "comparison_nodes": [
    160,
    360
  ],
  "inner_logcdf_integral_nodes": [
    12,
    24
  ],
  "missing_atom_difference": "exactly zero, same Phi(-t0-r*x)",
  "hellinger_convention": "No factor 1/2",
  "max_relative_node_difference": 4.338973624840037e-12,
  "max_relative_inner_rule_difference": 7.996936446375003e-12,
  "max_relative_alternative_logcdf_difference": 1.6108814282489448e-10,
  "figure_level_acceptance_threshold": 2e-07,
  "hermite_limit_checks": [
    {
      "t0": -2.0,
      "sigma0": 1.3,
      "lambda0": 2.37321553282284,
      "h0": 0.8857208995859167,
      "kappa0": 0.05935586129155723,
      "analytic_limit": 4.5019372323939546e-05,
      "hermite_norm_quadrature": 4.501937232393957e-05,
      "relative_difference": 6.661338147750939e-16,
      "three_limit_contributions": [
        5.92835839525625e-07,
        1.0523713127673816e-05,
        3.39028233567401e-05
      ]
    },
    {
      "t0": 0.0,
      "sigma0": 1.3,
      "lambda0": 0.7978845608028654,
      "h0": 0.6366197723675814,
      "kappa0": 0.21801361414499032,
      "analytic_limit": 0.01334828671892823,
      "hermite_norm_quadrature": 0.01334828671892824,
      "relative_difference": 8.881784197001252e-16,
      "three_limit_contributions": [
        0.00017577639035710321,
        0.0031202909530846728,
        0.010052219375486454
      ]
    },
    {
      "t0": 2.0,
      "sigma0": 1.3,
      "lambda0": 0.05524786267898995,
      "h0": 0.11354805168857643,
      "kappa0": 0.18439481503247754,
      "analytic_limit": 0.018663424051557184,
      "hermite_norm_quadrature": 0.018663424051557197,
      "relative_difference": 6.661338147750939e-16,
      "three_limit_contributions": [
        0.0002457685679492261,
        0.004362755644069102,
        0.014054899839538858
      ]
    }
  ],
  "report_table_checkpoints": [
    {
      "t0": -2.0,
      "sigma0": 1.3,
      "r": 0.01,
      "slope_gap": 8.857208995859167e-05,
      "h2_80_180": 4.503050239945255e-17,
      "h2_160_360": 4.503050239925716e-17,
      "analytic_limit": 4.5019372323939546e-05,
      "normalized_h2": 1.0002472285804633,
      "normalized_h2_high": 1.000247228576123,
      "relative_node_difference": 4.338973624840037e-12,
      "missing_atom_h2": 0.0
    },
    {
      "t0": -2.0,
      "sigma0": 1.3,
      "r": 0.1,
      "slope_gap": 0.008857208995859168,
      "h2_80_180": 4.6133661540917895e-11,
      "h2_160_360": 4.6133661540920396e-11,
      "analytic_limit": 4.5019372323939546e-05,
      "normalized_h2": 1.0247513272499758,
      "normalized_h2_high": 1.0247513272500313,
      "relative_node_difference": 5.417888360170764e-14,
      "missing_atom_h2": 0.0
    },
    {
      "t0": 0.0,
      "sigma0": 1.3,
      "r": 0.01,
      "slope_gap": 6.366197723675815e-05,
      "h2_80_180": 1.3348937279681988e-14,
      "h2_160_360": 1.3348937279682911e-14,
      "analytic_limit": 0.01334828671892823,
      "normalized_h2": 1.0000487373973495,
      "normalized_h2_high": 1.0000487373974185,
      "relative_node_difference": 6.916689443414725e-14,
      "missing_atom_h2": 0.0
    },
    {
      "t0": 0.0,
      "sigma0": 1.3,
      "r": 0.1,
      "slope_gap": 0.006366197723675814,
      "h2_80_180": 1.3409431063353898e-08,
      "h2_160_360": 1.3409431063353849e-08,
      "analytic_limit": 0.01334828671892823,
      "normalized_h2": 1.004580688571737,
      "normalized_h2_high": 1.0045806885717332,
      "relative_node_difference": 3.774758283725532e-15,
      "missing_atom_h2": 0.0
    },
    {
      "t0": 2.0,
      "sigma0": 1.3,
      "r": 0.01,
      "slope_gap": 1.1354805168857643e-05,
      "h2_80_180": 1.8664768026526214e-14,
      "h2_160_360": 1.8664768026526312e-14,
      "analytic_limit": 0.018663424051557184,
      "normalized_h2": 1.0000720111682249,
      "normalized_h2_high": 1.00007201116823,
      "relative_node_difference": 5.218048215738236e-15,
      "missing_atom_h2": 0.0
    },
    {
      "t0": 2.0,
      "sigma0": 1.3,
      "r": 0.1,
      "slope_gap": 0.0011354805168857644,
      "h2_80_180": 1.8803515037197348e-08,
      "h2_160_360": 1.8803515037197298e-08,
      "analytic_limit": 0.018663424051557184,
      "normalized_h2": 1.0075061781403647,
      "normalized_h2_high": 1.007506178140362,
      "relative_node_difference": 2.6645352591003757e-15,
      "missing_atom_h2": 0.0
    }
  ],
  "stability_checkpoints": [
    {
      "t0": -2.0,
      "r": 0.01,
      "h2_mills12": 4.503050239925716e-17,
      "h2_mills24": 4.5030502398897057e-17,
      "h2_direct_logcdf": 4.503050240651104e-17,
      "inner_rule_relative_difference": 7.996936446375003e-12,
      "alternative_logcdf_relative_difference": 1.6108814282489448e-10
    },
    {
      "t0": -2.0,
      "r": 0.03,
      "h2_mills12": 3.289215419755164e-14,
      "h2_mills24": 3.2892154197523894e-14,
      "h2_direct_logcdf": 3.289215419778523e-14,
      "inner_rule_relative_difference": 8.435474541101939e-13,
      "alternative_logcdf_relative_difference": 7.101763621619739e-12
    },
    {
      "t0": -2.0,
      "r": 0.1,
      "h2_mills12": 4.6133661540920396e-11,
      "h2_mills24": 4.613366154091703e-11,
      "h2_direct_logcdf": 4.6133661540898094e-11,
      "inner_rule_relative_difference": 7.30526750203353e-14,
      "alternative_logcdf_relative_difference": 4.833911049217932e-13
    },
    {
      "t0": -2.0,
      "r": 0.15,
      "h2_mills12": 5.413897689479637e-10,
      "h2_mills24": 5.413897689479474e-10,
      "h2_direct_logcdf": 5.413897689478549e-10,
      "inner_rule_relative_difference": 3.019806626980426e-14,
      "alternative_logcdf_relative_difference": 2.0095036745715333e-13
    },
    {
      "t0": 0.0,
      "r": 0.01,
      "h2_mills12": 1.3348937279682911e-14,
      "h2_mills24": 1.3348937279672762e-14,
      "h2_direct_logcdf": 1.3348937279614817e-14,
      "inner_rule_relative_difference": 7.602807272633072e-13,
      "alternative_logcdf_relative_difference": 5.101030708942744e-12
    },
    {
      "t0": 0.0,
      "r": 0.03,
      "h2_mills12": 9.7351484260729e-12,
      "h2_mills24": 9.73514842607214e-12,
      "h2_direct_logcdf": 9.735148426072352e-12,
      "inner_rule_relative_difference": 7.815970093361102e-14,
      "alternative_logcdf_relative_difference": 5.617728504603292e-14
    },
    {
      "t0": 0.0,
      "r": 0.1,
      "h2_mills12": 1.3409431063353849e-08,
      "h2_mills24": 1.3409431063353753e-08,
      "h2_direct_logcdf": 1.3409431063353688e-08,
      "inner_rule_relative_difference": 7.105427357601002e-15,
      "alternative_logcdf_relative_difference": 1.199040866595169e-14
    },
    {
      "t0": 0.0,
      "r": 0.15,
      "h2_mills12": 1.5348879897876236e-07,
      "h2_mills24": 1.5348879897876194e-07,
      "h2_direct_logcdf": 1.5348879897876173e-07,
      "inner_rule_relative_difference": 2.6645352591003757e-15,
      "alternative_logcdf_relative_difference": 4.218847493575595e-15
    },
    {
      "t0": 2.0,
      "r": 0.01,
      "h2_mills12": 1.8664768026526312e-14,
      "h2_mills24": 1.866476802652524e-14,
      "h2_direct_logcdf": 1.866476802654426e-14,
      "inner_rule_relative_difference": 5.750955267558311e-14,
      "alternative_logcdf_relative_difference": 9.61564161627848e-13
    },
    {
      "t0": 2.0,
      "r": 0.03,
      "h2_mills12": 1.3614483934465229e-11,
      "h2_mills24": 1.3614483934465134e-11,
      "h2_direct_logcdf": 1.3614483934464933e-11,
      "inner_rule_relative_difference": 7.105427357601002e-15,
      "alternative_logcdf_relative_difference": 2.1760371282653068e-14
    },
    {
      "t0": 2.0,
      "r": 0.1,
      "h2_mills12": 1.8803515037197298e-08,
      "h2_mills24": 1.8803515037197278e-08,
      "h2_direct_logcdf": 1.8803515037197288e-08,
      "inner_rule_relative_difference": 1.1102230246251565e-15,
      "alternative_logcdf_relative_difference": 4.440892098500626e-16
    },
    {
      "t0": 2.0,
      "r": 0.15,
      "h2_mills12": 2.1636611295053908e-07,
      "h2_mills24": 2.1636611295053892e-07,
      "h2_direct_logcdf": 2.1636611295053913e-07,
      "inner_rule_relative_difference": 6.661338147750939e-16,
      "alternative_logcdf_relative_difference": 2.220446049250313e-16
    }
  ],
  "admissibility": {
    "min_convolution_variance": 1.610219324651972,
    "note": "Both correlations strictly positive; illustrates this Gaussian path only. It does not verify an unspecified parameter-box bound."
  },
  "figure_outputs": {
    "hard_path.pdf": {
      "bytes": 19130,
      "sha256": "d5de209c120e2806d377324a986c4991f3544775b9c0f82e119814f1f5a1bbc6"
    },
    "hard_path.png": {
      "bytes": 298057,
      "sha256": "7461681b85a263dff686337910ff4028fe3f13b1d6237c4cbf4eef36b84f2ffc"
    },
    "hard_path.svg": {
      "bytes": 67944,
      "sha256": "35249d88eec84236ea6985adeb0507abc34f5e252eb96281c9a0a9e0f5feb328"
    }
  }
}


==> anc/reproducibility/checks/plot_record.json <==
{
  "matplotlib": "3.11.1",
  "displayed_rows": 12,
  "unique_pairs": 10,
  "all_prespecified_rows_displayed": true,
  "trend_fitting": false
}

==> anc/reproducibility/checks/runtime.json <==
{
  "python": "3.14.6 (tags/v3.14.6:c63aec6, Jun 10 2026, 10:26:10) [MSC v.1944 64 bit (AMD64)]",
  "numpy": "2.5.1",
  "scipy": "1.18.0",
  "platform": "Windows-11-10.0.26200-SP0",
  "design_sha256": "e25141e6dea514684616c139332121d6648b2a37e6efd9092417626230a2014e",
  "unique_pairs": 10,
  "rows": 12,
  "latent_observations_generated": 518144000,
  "time_seconds": 60.91300229995977,
  "rng": "PCG64DXSM; SeedSequence([master_seed, pair_index, endpoint])",
  "paired_endpoint_streams": "independent",
  "scope": "Equal-prior simple-versus-simple likelihood-ratio discrimination; endpoints known. Not an implemented full-model support estimator. No adaptive parameter or seed selection."
}


==> anc/reproducibility/code/geometry_comparison.py <==
"""Compare specified observed-law paths at matched slope gaps, without fitting.

The zero-selection-slope curves hold all nuisance coordinates fixed. This is
not an optimization over nuisance parameters and not an estimator experiment.
"""
from pathlib import Path
import csv, json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.special import log_ndtr
from plot_hard_path import Integrator, constants, mills

ROOT=Path(__file__).resolve().parents[1]
C=json.loads((ROOT/'data/extensions/design.json').read_text())['geometry']

def zero_layer(rule,delta,a,direct=False):
    sigma=C['sigma0'];rho=a/sigma;c=np.sqrt(1-rho*rho)
    x,u=rule.x,rule.u
    y=delta*x/2+sigma*u;z1=y/sigma;dz=-delta*x/sigma
    dnorm=-0.5*dz*(2*z1+dz);w1=rho*z1/c;dw=rho*dz/c
    if direct: dcdf=log_ndtr(w1+dw)-log_ndtr(w1)
    else:
        avg=np.zeros_like(w1)
        for v,w in zip(rule.cdf_abscissas,rule.cdf_weights): avg+=w*mills(w1+v*dw)
        dcdf=dw*avg
    ratio=np.exp(-0.5*(z1*z1-u*u)+log_ndtr(w1))
    h2=float(np.sum(rule.weights*ratio*np.expm1((dnorm+dcdf)/2)**2))
    mass1=0.5+float(np.sum(rule.weights*ratio))
    mass2=0.5+float(np.sum(rule.weights*ratio*np.exp(dnorm+dcdf)))
    return h2,max(abs(mass1-1),abs(mass2-1))

def write_csv(path,rows):
    with path.open('w',newline='',encoding='utf-8') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)

def main():
    low=Integrator(*C['nodes'][0],cdf_nodes=C['inner_nodes'][0])
    high=Integrator(*C['nodes'][1],cdf_nodes=C['inner_nodes'][0])
    alt=Integrator(*C['nodes'][1],cdf_nodes=C['inner_nodes'][1])
    assert C['t0']==0 and C['zero_layer_a']==[0,0.4]
    _,h,_,lim,_=constants(C['t0'],C['sigma0'])
    paths=[('hard',None,3),('zero_a0',0.,2),('zero_a04',0.4,2)]
    rows=[];slopes=[]
    for name,a,power in paths:
        for r in np.geomspace(C['r_min'],C['r_max'],C['r_count']):
            delta=h*r*r;mass_error=0.;analytic_relative=0.
            if a is None:
                v=[rule.h2(r,C['t0'],C['sigma0']) for rule in (low,high,alt)]
                direct=high.h2(r,C['t0'],C['sigma0'],method='direct_logcdf')
                limit=lim/h**3
            else:
                pairs=[zero_layer(rule,delta,a) for rule in (low,high,alt)]
                v=[p[0] for p in pairs];mass_error=max(p[1] for p in pairs)
                direct=zero_layer(high,delta,a,direct=True)[0]
                rho=a/C['sigma0'];c=np.sqrt(1-rho*rho);w=rho*high.u/c
                score=(high.u-rho/c*mills(w))/C['sigma0']
                limit=float(np.sum(high.weights*np.exp(log_ndtr(w))*score**2))/12
                if a==0:
                    analytic=float(np.sum(high.weights*(-np.expm1(-delta**2*high.x**2/(8*C['sigma0']**2)))))
                    analytic_relative=abs(v[1]/analytic-1)
            rows.append(dict(path=name,r=float(r),slope_gap=float(delta),normalizing_power=power,
                             h2=v[0],h2_high=v[1],normalized_h2=v[0]/delta**power,analytic_limit=limit,
                             node_relative_difference=abs(v[0]/v[1]-1),inner_relative_difference=abs(v[1]/v[2]-1),
                             direct_relative_difference=abs(v[1]/direct-1),mass_error=mass_error,
                             normal_location_analytic_relative_difference=analytic_relative,missing_atom_h2=0.0))
        subset=[v for v in rows if v['path']==name]
        for left,right in zip(subset[:-1],subset[1:]):
            slopes.append(dict(path=name,delta_left=left['slope_gap'],delta_right=right['slope_gap'],
                               local_log_slope=np.log(right['h2']/left['h2'])/np.log(right['slope_gap']/left['slope_gap'])))
    write_csv(ROOT/'data/extensions/geometry.csv',rows)
    write_csv(ROOT/'data/extensions/geometry_local_slopes.csv',slopes)
    errors={k:max(v[k] for v in rows) for k in ('node_relative_difference','inner_relative_difference',
            'direct_relative_difference','mass_error','normal_location_analytic_relative_difference')}
    assert max(errors[k] for k in errors if k!='mass_error')<2e-7 and errors['mass_error']<1e-10
    summary={name:dict(first_local_slope=next(v['local_log_slope'] for v in slopes if v['path']==name),
                      local_slope_min=min(v['local_log_slope'] for v in slopes if v['path']==name),
                      local_slope_max=max(v['local_log_slope'] for v in slopes if v['path']==name),
                      limit=next(v['analytic_limit'] for v in rows if v['path']==name),
                      normalized_min=min(v['normalized_h2'] for v in rows if v['path']==name),
                      normalized_max=max(v['normalized_h2'] for v in rows if v['path']==name)) for name,_,_ in paths}
    validation=dict(status='PASS',rows=len(rows),slope_intervals=len(slopes),errors=errors,path_summaries=summary,
                    scope='Specified paths only; finite quadrature diagnostics, not nuisance minimization or an estimator comparison.')
    (ROOT/'checks/extensions/geometry_validation.json').write_text(json.dumps(validation,indent=2),encoding='utf-8')
    plt.rcParams.update({'font.family':'serif','font.serif':['STIXGeneral'],'mathtext.fontset':'stix',
                         'font.size':9,'legend.fontsize':7.8,'pdf.fonttype':42,'savefig.dpi':300})
    fig,ax=plt.subplots(1,2,figsize=(6.5,3.3))
    fig.subplots_adjust(left=.10,right=.985,bottom=.20,top=.80,wspace=.36)
    colors=['#0072B2','#D55E00','#009E73'];styles=['-','--','-.']
    labels=[r'Weak path: $H_f^2/\delta^3$',r'$g=0,\ a=0$: $H_f^2/\delta^2$',r'$g=0,\ a=0.4$: $H_f^2/\delta^2$']
    for (name,_,power),color,style,label in zip(paths,colors,styles,labels):
        sub=[v for v in rows if v['path']==name];x=[v['slope_gap'] for v in sub]
        ax[0].loglog(x,[v['h2'] for v in sub],color=color,ls=style,lw=1.6)
        ax[1].semilogx(x,[v['normalized_h2'] for v in sub],color=color,ls=style,lw=1.6,label=label)
        ax[1].axhline(sub[0]['analytic_limit'],color=color,ls=':',lw=.65,alpha=.65)
    ax[0].set(title=r'(a) Distance at a matched slope gap',ylabel=r'Squared Hellinger distance $H_f^2$')
    ax[1].set(title='(b) Path-specific normalization',ylabel='Normalized squared distance')
    ax[1].set_ylim(0,.065);ax[1].legend(loc='lower left',frameon=False)
    fig.suptitle(r'$d=1$, $f=1$, $t_0=0$, $\sigma_0=1.3$; $\delta=|\Delta\beta_s|$',y=.985,fontsize=10)
    for a in ax:
        a.set_xlabel(r'Slope gap $\delta$ (log scale)');a.grid(alpha=.25,lw=.5)
        a.spines[['top','right']].set_visible(False);a.tick_params(labelsize=8)
    fig.text(.5,.035,'Dotted lines: local limits. Curves compare specified pairs; nuisance parameters are not optimized.',
             ha='center',fontsize=7.1)
    for ext in ('pdf','png','svg'): fig.savefig(ROOT/f'latex/figures/geometry_comparison.{ext}',facecolor='white')
    plt.close(fig);print(json.dumps(validation,indent=2))

if __name__=='__main__': main()


==> anc/reproducibility/code/nonuniform_two_point.py <==
"""Fixed follow-up designs; all observed-data testing outcomes are retained.

The density f is relative to normalized Uniform[-1,1], not Lebesgue measure.
These experiments were specified after seeing the original uniform results.
"""
from pathlib import Path
import csv, hashlib, json, math, platform, sys, time
import numpy as np
import scipy
from scipy.special import ndtr, roots_legendre, roots_hermitenorm
from two_point import endpoint, logq, scenarios, cp, H0, C as BASE, CONFIG_HASH

ROOT = Path(__file__).resolve().parents[1]
DP = ROOT/'data/extensions/design.json'
D = json.loads(DP.read_text(encoding='utf-8'))
C = D['nonuniform']
DH = hashlib.sha256(DP.read_bytes()).hexdigest()

def density(x, name):
    if name == 'tilt': return 1 + 0.6*x
    if name == 'edge': return 0.5 + 1.5*x*x
    raise ValueError(name)

def inverse_cdf(u, name):
    if name == 'tilt': return (2*u-0.7)/(0.5+np.sqrt(0.04+0.6*u))
    if name == 'edge': return 2/np.sqrt(3)*np.sinh(np.arcsinh(3*np.sqrt(3)/2*(4*u-2))/3)
    raise ValueError(name)

def quadrature(r, name, nx, ny):
    x, wx = roots_legendre(nx)
    z, wz = roots_hermitenorm(ny)
    wx = wx/2*density(x,name)
    w = wx[:,None]*(wz/math.sqrt(2*math.pi))[None,:]
    xx, y = x[:,None], C['sigma0']*z[None,:]
    base = -math.log(C['sigma0'])-0.5*math.log(2*math.pi)-z[None,:]**2/2
    l1,l2 = logq(xx,y,endpoint(r,1)),logq(xx,y,endpoint(r,2))
    delta = l2-l1
    v1,v2 = np.exp(l1-base),np.exp(l2-base)
    atom = float(np.sum(wx*ndtr(-C['t0']-r*x)))
    h2 = float(np.sum(w*v1*np.expm1(delta/2)**2))
    mu1,mu2 = float(np.sum(w*v1*delta)),float(np.sum(w*v2*delta))
    return dict(h2=h2,mu1=mu1,mu2=mu2,
                var1=float(np.sum(w*v1*delta**2))-mu1**2,
                var2=float(np.sum(w*v2*delta**2))-mu2**2,
                mass1=atom+float(np.sum(w*v1)),mass2=atom+float(np.sum(w*v2)),
                response_probability=1-atom,
                affinity_residual=atom+float(np.sum(w*np.exp((l1+l2)/2-base)))-(1-h2/2))

def validate():
    assert CONFIG_HASH == D['base_design_sha256']
    for key in ('t0','sigma0','sample_sizes','r_reference','n_reference'):
        assert C[key] == BASE[key]
    assert C['t0'] == 0
    assert C['alpha'] == [v['alpha'] for v in BASE['regimes']]
    sampler = []
    for spec in C['designs']:
        name=spec['name']
        u=np.linspace(0,1,10001)
        x=inverse_cdf(u,name)
        back=0.15*x*x+0.5*x+0.35 if name=='tilt' else 0.25*x**3+0.25*x+0.5
        residual=float(np.max(np.abs(back-u)))
        assert residual<1e-12 and x.min()>=-1-1e-14 and x.max()<=1+1e-14
        xx,ww=roots_legendre(48); ww=ww/2*density(xx,name)
        mean,second=(0.2,1/3) if name=='tilt' else (0,7/15)
        assert max(abs(ww.sum()-1),abs(ww@xx-mean),abs(ww@(xx*xx)-second))<1e-13
        sampler.append(dict(design=name,inverse_cdf_max_residual=residual,mean=mean,second_moment=second))
    pairs=[]
    for spec in C['designs']:
        for s in scenarios():
            for k in (1,2):
                p=endpoint(s['r'],k)
                assert all(lo<p[key]<hi for key,(lo,hi) in BASE['parameter_class'].items())
            low=quadrature(s['r'],spec['name'],*C['quadrature_nodes'][0])
            high=quadrature(s['r'],spec['name'],*C['quadrature_nodes'][1])
            rel=abs(low['h2']/high['h2']-1)
            assert rel<1e-7
            assert max(abs(high['mass1']-1),abs(high['mass2']-1),abs(high['affinity_residual']))<1e-10
            assert high['mu1']<0<high['mu2'] and min(high['var1'],high['var2'])>0
            pairs.append(dict(**s,design=spec['name'],design_index=spec['index'],quadrature=high,
                              quadrature_relative_difference=rel))
    result=dict(design_sha256=DH,sampler_checks=sampler,pairs=pairs,
                scope='Finite quadrature and sampler consistency; not certified integral bounds.')
    (ROOT/'checks/extensions/nonuniform_validation.json').write_text(json.dumps(result,indent=2),encoding='utf-8')
    return result

def simulate(s,k):
    path=ROOT/'data/extensions'/f"lr_{s['design']}_pair_{s['index']:02d}_endpoint_{k}.npz"
    if path.exists():
        with np.load(path) as z:
            assert str(z['design_sha256'])==DH
            return {key:z[key].copy() for key in z.files}
    rng=np.random.Generator(np.random.PCG64DXSM(np.random.SeedSequence(
        [C['master_seed'],s['design_index'],s['index'],k])))
    n,m=s['n'],C['repetitions_per_endpoint']
    p,p1,p2=endpoint(s['r'],k),endpoint(s['r'],1),endpoint(s['r'],2)
    start=time.perf_counter(); lr=np.empty(m); observed=0; xsum=x2sum=0.0
    for a in range(0,m,C['batch_repetitions']):
        b=min(C['batch_repetitions'],m-a)
        x=inverse_cdf(rng.random((b,n)),s['design'])
        xsum+=float(x.sum());x2sum+=float(np.sum(x*x))
        eps=rng.standard_normal((b,n))
        u=p['rho']*eps+math.sqrt(1-p['rho']**2)*rng.standard_normal((b,n))
        mask=C['t0']+s['r']*x+u>0
        observed+=int(mask.sum())
        xo=x[mask];y=p['beta0']+p['beta1']*xo+p['sigma']*eps[mask]
        lr[a:a+b]=np.bincount(np.nonzero(mask)[0],weights=logq(xo,y,p2)-logq(xo,y,p1),minlength=b)
    assert np.isfinite(lr).all()
    result=dict(lr=lr,observed=observed,seconds=time.perf_counter()-start,
                design_sha256=DH,x_sum=xsum,x2_sum=x2sum)
    np.savez_compressed(path,**result)
    return result

def freeze():
    path=ROOT/'checks/extensions/design_freeze.json'
    if path.exists():
        assert json.loads(path.read_text())['design_sha256']==DH
        return
    assert not list((ROOT/'data/extensions').glob('lr_*.npz'))
    record=dict(design_sha256=DH,frozen_before_first_extension_simulation=True,unix_time=time.time(),
                code_sha256={p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in (ROOT/'code').glob('*.py')},
                note='Follow-up design after original results, not external preregistration.')
    path.write_text(json.dumps(record,indent=2),encoding='utf-8')

def main():
    freeze(); record=validate();rows=[];flags=[];m=C['repetitions_per_endpoint']
    for s in record['pairs']:
        a,b=simulate(s,1),simulate(s,2);t1,t2=a['lr'],b['lr']
        count1,count2=int((t1>=0).sum()),int((t2<0).sum())
        e1,e2=count1/m,count2/m
        lo1,hi1=cp(count1,m,0.025);lo2,hi2=cp(count2,m,0.025)
        q=s['quadrature'];logA=s['n']*math.log1p(-q['h2']/2)
        lower=-0.5*math.expm1(0.5*math.log(-math.expm1(2*logA)))
        upper=math.exp(logA)/2;signal=H0*s['r']**2
        row=dict(design=s['design'],pair=s['index'],n=s['n'],r=s['r'],b=signal,nb3=s['n']*signal**3,
                 nH2=s['n']*q['h2'],repetitions=m,errors1=count1,errors2=count2,error1=e1,error2=e2,
                 endpoint1_low=lo1,endpoint1_high=hi1,endpoint2_low=lo2,endpoint2_high=hi2,
                 average_error=(e1+e2)/2,ci_low=(lo1+lo2)/2,ci_high=(hi1+hi2)/2,
                 max_error=max(e1,e2),max_ci_low=max(lo1,lo2),max_ci_high=max(hi1,hi2),
                 mcse=math.sqrt((e1*(1-e1)+e2*(1-e2))/(4*(m-1))),
                 affinity_lower=lower,affinity_upper=upper,expected_response=q['response_probability'],
                 response_rate1=float(a['observed'])/(m*s['n']),response_rate2=float(b['observed'])/(m*s['n']),
                 mean_lr_z1=(float(t1.mean())-s['n']*q['mu1'])/math.sqrt(s['n']*q['var1']/m),
                 mean_lr_z2=(float(t2.mean())-s['n']*q['mu2'])/math.sqrt(s['n']*q['var2']/m),
                 zero_lr1=int((t1==0).sum()),zero_lr2=int((t2==0).sum()),seconds=float(a['seconds'])+float(b['seconds']),
                 x_mean1=float(a['x_sum'])/(m*s['n']),x_mean2=float(b['x_sum'])/(m*s['n']),
                 x_second1=float(a['x2_sum'])/(m*s['n']),x_second2=float(b['x2_sum'])/(m*s['n']))
        if row['ci_low']>upper or row['ci_high']<lower: flags.append([s['design'],s['index'],'CI outside affinity bounds'])
        if max(abs(row['mean_lr_z1']),abs(row['mean_lr_z2']))>=8: flags.append([s['design'],s['index'],'LR mean diagnostic'])
        for name in s['names']: rows.append(dict(regime=name,**row))
        with (ROOT/'data/extensions/nonuniform_results.csv').open('w',newline='',encoding='utf-8') as f:
            writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
        print(json.dumps({k:row[k] for k in ('design','pair','n','average_error','max_error','seconds')}),flush=True)
    runtime=dict(python=sys.version,numpy=np.__version__,scipy=scipy.__version__,platform=platform.platform(),
                 design_sha256=DH,unique_pairs=len(record['pairs']),display_rows=len(rows),lr_values=2*m*len(record['pairs']),
                 latent_observations=sum(2*m*s['n'] for s in record['pairs']),diagnostic_flags=flags,
                 all_scenarios_retained=True,scope=C['scope'])
    (ROOT/'checks/extensions/runtime.json').write_text(json.dumps(runtime,indent=2),encoding='utf-8')
    print(json.dumps(runtime,indent=2),flush=True)

if __name__=='__main__': main()


==> anc/reproducibility/code/plot_hard_path.py <==
#!/usr/bin/env python3
"""Reproduce the finite-quadrature hard-path diagnostic and its scientific figure.

Requires NumPy, SciPy, Matplotlib; no network, external data, or TeX installation.
Run: python code/plot_hard_path.py
Outputs are confined to this revision's latex/figures and checks directories.
Hellinger convention: integral of the squared square-root difference, NO factor 1/2.
The missing-response atoms coincide exactly on this path and contribute zero.
Quadrature convergence and floating-point consistency are diagnostics, not proofs
or certified integral error bounds. No manuscript TEX files are modified.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import platform
import sys
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator, FuncFormatter, NullFormatter
import numpy as np
import scipy
from scipy.special import log_ndtr, ndtr, roots_hermitenorm, roots_legendre


LOG2PI = np.log(2 * np.pi)
SIGMA0 = 1.3
T_VALUES = (-2.0, 0.0, 2.0)
NODE_PAIRS = ((80, 180), (160, 360))


def mills(t):
    """Inverse Mills ratio, evaluated without dividing two tiny numbers."""
    t = np.asarray(t)
    return np.exp(-0.5 * t * t - 0.5 * LOG2PI - log_ndtr(t))


def constants(t0, sigma0=SIGMA0):
    lam = float(mills(t0))
    h = lam * (t0 + lam)
    kap = lam * (t0 * t0 - 1) + 3 * t0 * lam**2 + 2 * lam**3
    terms = np.array([1 / (80 * sigma0**2),
                      3 / (8 * sigma0**4),
                      49 / (24 * sigma0**6)])
    limit = float(ndtr(t0) * kap**2 * terms.sum())
    return lam, h, kap, limit, terms


class Integrator:
    def __init__(self, nx, ny, cdf_nodes=12):
        x, wx = roots_legendre(nx)
        u, wu = roots_hermitenorm(ny)
        self.x = x[:, None]
        self.u = u[None, :]
        # nu is NORMALIZED uniform measure on [-1,1].
        self.weights = (wx / 2)[:, None] * (wu / np.sqrt(2 * np.pi))[None, :]
        v, wv = roots_legendre(cdf_nodes)
        self.cdf_abscissas = (v + 1) / 2
        self.cdf_weights = wv / 2

    def h2(self, r, t0, sigma0=SIGMA0, method="mills_integral"):
        """Integrate the actual respondent subdensities, not their asymptotic jets.

        Use y=M_r(x)+sigma0*u as the Gaussian reference variable. Compute
        sqrt(q2)-sqrt(q1)=sqrt(q1)*expm1((log(q2)-log(q1))/2).
        The normal and probit log differences are stabilized separately.
        """
        lam, h, _, _, _ = constants(t0, sigma0)
        x, u = self.x, self.u
        t = t0 + r * x
        location_poly = lam - h * r * x
        mr = r * location_poly
        y = mr + sigma0 * u
        m1 = np.zeros_like(x)
        m2 = -mr
        a1, a2 = r, 2 * r
        s1 = sigma0**2 + h * r**2  # latent variances
        ds = 3 * h * r**2
        s2 = s1 + ds
        sig1, sig2 = np.sqrt(s1), np.sqrt(s2)
        tau1 = s1 - a1**2
        dtau = 3 * (h - 1) * r**2
        tau2 = tau1 + dtau
        if min(tau1, tau2) <= 0:
            raise ValueError("Invalid Gaussian convolution variance")
        z1 = (y - m1) / sig1
        # Avoid subtracting two almost equal standardized residuals.
        dinvsig = -ds / ((sig2 + sig1) * sig1 * sig2)
        dz = (m1 - m2) / sig2 + (y - m1) * dinvsig
        dlognormal = -0.5 * np.log1p(ds / s1) - 0.5 * dz * (2 * z1 + dz)

        # w_k = (t*sigma_k^2+a_k*(y-m_k))/(sigma_k*sqrt(sigma_k^2-a_k^2)).
        den1, den2 = np.sqrt(s1 * tau1), np.sqrt(s2 * tau2)
        numerator1 = t * s1 + a1 * (y - m1)
        w1 = numerator1 / den1
        dnumerator = t * ds + (a2 - a1) * (y - m1) + a2 * (m1 - m2)
        dden_squared = ds * tau2 + s1 * dtau
        dinvden = -dden_squared / ((den2 + den1) * den1 * den2)
        dw = dnumerator / den2 + numerator1 * dinvden

        if method == "mills_integral":
            # Exact identity: logPhi(w1+dw)-logPhi(w1) = integral_0^dw lambda(w1+v) dv.
            # This INNER finite Gauss rule stabilizes close CDF values; convergence
            # is checked separately by doubling 12 to 24 nodes.
            average_mills = np.zeros_like(w1)
            for abscissa, weight in zip(self.cdf_abscissas, self.cdf_weights):
                average_mills += weight * mills(w1 + abscissa * dw)
            dlogcdf = dw * average_mills
        elif method == "direct_logcdf":
            # Independent floating-point route; still use expm1 for root difference.
            dlogcdf = log_ndtr(w1 + dw) - log_ndtr(w1)
        else:
            raise ValueError(method)
        delta_logq = dlognormal + dlogcdf
        # Divide q1 by the reference N(M_r,sigma0^2) before averaging with GH weights.
        log_q1_over_ref = (np.log(sigma0 / sig1) - 0.5 * z1**2
                           + 0.5 * u**2 + log_ndtr(w1))
        integrand = np.exp(log_q1_over_ref) * np.expm1(0.5 * delta_logq)**2
        response_h2 = float(np.sum(self.weights * integrand))
        missing_atom_h2 = 0.0  # both atoms are Phi(-t0-r*x), pointwise in x
        return response_h2 + missing_atom_h2


def hermite_limit_check(t0, sigma0=SIGMA0):
    """Check orthogonality and the analytic norm of the independently derived jet."""
    lam, h, kap, limit, terms = constants(t0, sigma0)
    x, wx = roots_legendre(12)
    u, wu = roots_hermitenorm(12)
    x, u = x[:, None], u[None, :]
    jet = kap * (x**2 * u / (4 * sigma0)
                 + 3 * x * (u**2 - 1) / (4 * sigma0**2)
                 + 7 * (u**3 - 3 * u) / (12 * sigma0**3))
    norm = float(ndtr(t0) * np.sum((wx / 2)[:, None]
                 * (wu / np.sqrt(2 * np.pi))[None, :] * jet**2))
    return dict(t0=t0, sigma0=sigma0, lambda0=lam, h0=h, kappa0=kap,
                analytic_limit=limit, hermite_norm_quadrature=norm,
                relative_difference=abs(norm / limit - 1),
                three_limit_contributions=(ndtr(t0) * kap**2 * terms).tolist())


def make_figure(rows, figure_dir):
    colors = {"blue": "#0072B2", "orange": "#D55E00", "green": "#009E73", "gray": "#666666"}
    plt.rcParams.update({
        "font.family": "serif", "font.serif": ["STIXGeneral", "DejaVu Serif"],
        "mathtext.fontset": "stix", "font.size": 8.5, "axes.titlesize": 9.3,
        "axes.labelsize": 9, "legend.fontsize": 8, "xtick.labelsize": 8,
        "ytick.labelsize": 8, "axes.linewidth": 0.65, "lines.linewidth": 1.5,
        "xtick.direction": "out", "ytick.direction": "out",
        "pdf.fonttype": 42, "ps.fonttype": 42, "svg.fonttype": "none",
        "savefig.dpi": 450, "axes.unicode_minus": True,
    })
    fig, axes = plt.subplots(1, 2, figsize=(6.5, 3.35))
    fig.subplots_adjust(left=0.10, right=0.985, bottom=0.20, top=0.83, wspace=0.35)
    fig.suptitle(r"Gaussian/probit hard path: $d=1$, $f=1$, $\sigma_0=1.3$", y=0.985, fontsize=10)
    fig.text(0.5, 0.035,
             r"Finite quadrature diagnostic: $80\times180$ nodes; checked at $160\times360$.",
             ha="center", va="center", fontsize=7.5, color="#444444")

    zero = [v for v in rows if v["t0"] == 0]
    r = np.array([v["r"] for v in zero])
    gap = np.array([v["slope_gap"] for v in zero])
    hellinger = np.sqrt([v["h2_80_180"] for v in zero])
    axes[0].loglog(r, gap, color=colors["blue"], label=r"$|\Delta\beta_s|=h_0r^2$")
    axes[0].loglog(r, hellinger, color=colors["orange"], label=r"$H_f(\theta_{1,r},\theta_{2,r})$")
    _, h0, _, lim, _ = constants(0)
    rref = np.array([0.028, 0.075])
    axes[0].loglog(rref, h0 * rref**2 / 3.0, color=colors["gray"], ls="--", lw=0.85)
    axes[0].text(0.079, h0 * 0.075**2 / 3.0, "slope 2", fontsize=7.5, va="center", color=colors["gray"])
    axes[0].loglog(rref, np.sqrt(lim) * rref**3 * 3.0, color=colors["gray"], ls=":", lw=1.0)
    axes[0].text(0.079, np.sqrt(lim) * 0.075**3 * 3.0 * 1.65, "slope 3", fontsize=7.5, va="center", color=colors["gray"])
    axes[0].set_ylabel("Magnitude")
    axes[0].set_title(r"(a) Quadratic gap and cubic distance", pad=8)
    axes[0].legend(loc="upper left", frameon=False, title=r"$t_0=0$", borderpad=0.15,
                   handlelength=2.0, labelspacing=0.3, title_fontsize=8)

    for t0, color, style in zip(T_VALUES, (colors["blue"], colors["orange"], colors["green"]), ("-", "--", "-.")):
        selected = [v for v in rows if v["t0"] == t0]
        axes[1].semilogx([v["r"] for v in selected], [v["normalized_h2"] for v in selected],
                        color=color, ls=style, label=rf"$t_0={t0:g}$")
    axes[1].axhline(1, color=colors["gray"], lw=0.85, ls=":", zorder=0)
    axes[1].text(0.0108, 1.002, "analytic limit: 1", fontsize=7.5, color=colors["gray"])
    axes[1].set_ylabel(r"$H_f^2\,/\,\{r^6 L(t_0,\sigma_0)\}$")
    axes[1].set_title("(b) Approach to the analytic limit", pad=8)
    axes[1].legend(loc="upper left", frameon=False, borderpad=0.15, handlelength=2)
    axes[1].set_ylim(0.997, 1.061)

    for ax in axes:
        ax.set_xlim(0.01, 0.15)
        ax.set_xlabel(r"Path parameter $r$ (log scale)")
        ax.xaxis.set_major_locator(FixedLocator([0.01, 0.03, 0.1]))
        ax.xaxis.set_major_formatter(FuncFormatter(lambda value, pos: f"{value:g}"))
        ax.xaxis.set_minor_formatter(NullFormatter())
        ax.grid(which="major", axis="both", color="#D9D9D9", lw=0.45, alpha=0.8)
        ax.spines[["top", "right"]].set_visible(False)
        ax.tick_params(which="major", width=0.6, length=3)
        ax.tick_params(which="minor", width=0.4, length=1.5)

    outputs = {}
    for extension in ("pdf", "png", "svg"):
        path = figure_dir / f"hard_path.{extension}"
        fig.savefig(path, facecolor="white")
        outputs[path.name] = dict(bytes=path.stat().st_size,
                                 sha256=hashlib.sha256(path.read_bytes()).hexdigest())
    plt.close(fig)
    return outputs


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--root", type=Path, default=Path(__file__).resolve().parents[1])
    args = parser.parse_args()
    root = args.root.resolve()
    checks, figures = root / "checks", root / "latex" / "figures"
    checks.mkdir(exist_ok=True)
    figures.mkdir(parents=True, exist_ok=True)
    r_values = np.unique(np.r_[np.geomspace(0.01, 0.15, 65), [0.01, 0.02, 0.03, 0.05, 0.075, 0.1, 0.15]])
    low = Integrator(*NODE_PAIRS[0])
    high = Integrator(*NODE_PAIRS[1])
    alternate = Integrator(*NODE_PAIRS[1], cdf_nodes=24)
    rows, stability = [], []
    for t0 in T_VALUES:
        _, h, _, limit, _ = constants(t0)
        for r in r_values:
            h2low, h2high = low.h2(r, t0), high.h2(r, t0)
            rows.append(dict(t0=t0, sigma0=SIGMA0, r=float(r), slope_gap=h*r*r,
                             h2_80_180=h2low, h2_160_360=h2high, analytic_limit=limit,
                             normalized_h2=h2low/(r**6*limit),
                             normalized_h2_high=h2high/(r**6*limit),
                             relative_node_difference=abs(h2low/h2high-1), missing_atom_h2=0.0))
        for r in (0.01, 0.03, 0.1, 0.15):
            a, b = high.h2(r, t0), alternate.h2(r, t0)
            c = high.h2(r, t0, method="direct_logcdf")
            stability.append(dict(t0=t0, r=r, h2_mills12=a, h2_mills24=b,
                                  h2_direct_logcdf=c, inner_rule_relative_difference=abs(a/b-1),
                                  alternative_logcdf_relative_difference=abs(a/c-1)))
    with (checks / "hard_path_data.csv").open("w", newline="", encoding="utf-8") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)

    hermite = [hermite_limit_check(t) for t in T_VALUES]
    max_node = max(v["relative_node_difference"] for v in rows)
    max_inner = max(v["inner_rule_relative_difference"] for v in stability)
    max_alternative = max(v["alternative_logcdf_relative_difference"] for v in stability)
    report_rows = [v for v in rows if v["r"] in (0.01, 0.1)]
    # Conservative figure-level thresholds, not rigorous integration bounds.
    diagnostic_pass = (max_node < 2e-7 and max_inner < 2e-7 and max_alternative < 2e-7
                       and all(v["h2_80_180"] > 0 for v in rows)
                       and max(v["relative_difference"] for v in hermite) < 1e-12)
    validation = dict(
        status="PASS" if diagnostic_pass else "FAIL",
        scope="Finite-node convergence and floating-point consistency, not a proof or certified quadrature error bound.",
        environment=dict(python=sys.version, executable=sys.executable, platform=platform.platform(),
                         numpy=np.__version__, scipy=scipy.__version__, matplotlib=matplotlib.__version__),
        runtime_selection="Python executable and numerical versions recorded above.",
        design="d=1, f=1 relative to normalized uniform measure on [-1,1]",
        sigma0=SIGMA0, t0=list(T_VALUES), r_range=[float(r_values.min()), float(r_values.max())],
        r_points_per_t0=len(r_values), primary_nodes=list(NODE_PAIRS[0]), comparison_nodes=list(NODE_PAIRS[1]),
        inner_logcdf_integral_nodes=[12,24], missing_atom_difference="exactly zero, same Phi(-t0-r*x)",
        hellinger_convention="No factor 1/2",
        max_relative_node_difference=max_node, max_relative_inner_rule_difference=max_inner,
        max_relative_alternative_logcdf_difference=max_alternative,
        figure_level_acceptance_threshold=2e-7, hermite_limit_checks=hermite,
        report_table_checkpoints=report_rows, stability_checkpoints=stability,
        admissibility=dict(min_convolution_variance=min(SIGMA0**2+4*0.15**2*(constants(t)[1]-1) for t in T_VALUES),
                           note="Both correlations strictly positive; illustrates this Gaussian path only. It does not verify an unspecified parameter-box bound."),
    )
    if not diagnostic_pass:
        (checks / "hard_path_validation.json").write_text(json.dumps(validation, indent=2), encoding="utf-8")
        raise SystemExit("Diagnostic failed; inspect validation JSON before producing a figure.")
    validation["figure_outputs"] = make_figure(rows, figures)
    (checks / "hard_path_validation.json").write_text(json.dumps(validation, indent=2), encoding="utf-8")
    print(json.dumps({"status": validation["status"], "r_points":len(r_values),
                      "max_node_relative_difference":max_node, "max_inner_relative_difference":max_inner,
                      "max_alternative_relative_difference":max_alternative,
                      "report_checkpoints":[{k:v[k] for k in ("t0","r","normalized_h2")} for v in report_rows]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/reproducibility/code/plot_nonuniform.py <==
"""Plot every new scenario and write complete supplementary result tables."""
from pathlib import Path
import csv
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT=Path(__file__).resolve().parents[1]

def main():
    with (ROOT/'data/extensions/nonuniform_results.csv').open(newline='',encoding='utf-8') as f:
        raw=list(csv.DictReader(f))
    assert len(raw)==24
    rows=[{k:(v if k in ('regime','design') else float(v)) for k,v in row.items()} for row in raw]
    names=['below','boundary','above'];labels=[r'$\alpha=1/4$',r'$\alpha=1/6$',r'$\alpha=1/12$']
    colors=['#0072B2','#D55E00','#009E73'];markers=['o','s','^']
    plt.rcParams.update({'font.family':'serif','font.serif':['STIXGeneral'],'mathtext.fontset':'stix',
                         'font.size':9,'legend.fontsize':8,'pdf.fonttype':42,'savefig.dpi':300})
    fig,axs=plt.subplots(2,2,figsize=(6.5,5.2),sharex=True,sharey=True)
    fig.subplots_adjust(left=.10,right=.985,bottom=.13,top=.87,wspace=.18,hspace=.30)
    for i,design in enumerate(('tilt','edge')):
        for j,metric in enumerate(('average_error','max_error')):
            ax=axs[i,j]
            for name,label,color,marker in zip(names,labels,colors,markers):
                sub=sorted([r for r in rows if r['design']==design and r['regime']==name],key=lambda r:r['n'])
                x=[r['n'] for r in sub];y=np.array([r[metric] for r in sub])
                lo,hi=('ci_low','ci_high') if j==0 else ('max_ci_low','max_ci_high')
                ax.errorbar(x,y,yerr=[y-[r[lo] for r in sub],[r[hi] for r in sub]-y],
                            label=label,color=color,marker=marker,markersize=3.5,lw=1.2,capsize=2)
            ax.set_xscale('log',base=2);ax.set_ylim(0,.55);ax.set_yticks([0,.1,.2,.3,.4,.5])
            ax.axhline(.5,color='#888888',ls=':',lw=.8)
            ax.grid(alpha=.25,lw=.5);ax.spines[['top','right']].set_visible(False)
            ax.set_xticks([512,2048,8192,32768],['512','2048','8192','32768'])
            ax.tick_params(labelsize=8)
            ax.set_title(('Tilted design' if i==0 else 'Edge-weighted design')+(': average error' if j==0 else ': max. endpoint error'),fontsize=9)
            if j==0: ax.set_ylabel('Testing error')
            if i==1: ax.set_xlabel('Sample size $n$ (log scale)')
    handles,leglabels=axs[0,0].get_legend_handles_labels()
    fig.legend(handles,leglabels,loc='upper center',ncol=3,frameon=False,bbox_to_anchor=(.5,.975))
    fig.text(.5,.025,'Bars: conservative pointwise 95% Monte Carlo intervals; the common n = 512 pair is reused.',ha='center',fontsize=7.5)
    for ext in ('pdf','png','svg'): fig.savefig(ROOT/f'latex/figures/nonuniform.{ext}',facecolor='white')
    plt.close(fig)
    out=[]
    for design in ('tilt','edge'):
        title='Tilted design, $f(x)=1+0.6x$' if design=='tilt' else 'Edge-weighted design, $f(x)=0.5+1.5x^2$'
        out += [r'\begin{table}[tbp]',r'\centering',r'\caption{'+title+r': all testing scenarios. Intervals are conservative pointwise $95\%$ Monte Carlo intervals.}',
                r'\label{tab:nonuniform-'+design+'}',r'\small\setlength{\tabcolsep}{3.5pt}',r'\begin{tabular}{crrrrrrr}',r'\toprule',
                r'$\alpha$ & $n$ & $\widehat e_1$ & $\widehat e_2$ & $\widehat e$ & Interval for $e$ & $\widehat e_{\max}$ & Interval for $e_{\max}$ \\',r'\midrule']
        for name,alpha in zip(names,('1/4','1/6','1/12')):
            for r in sorted([v for v in rows if v['design']==design and v['regime']==name],key=lambda v:v['n']):
                out.append(f"${alpha}$ & {int(r['n'])} & {r['error1']:.3f} & {r['error2']:.3f} & {r['average_error']:.3f} & [{r['ci_low']:.3f}, {r['ci_high']:.3f}] & {r['max_error']:.3f} & [{r['max_ci_low']:.3f}, {r['max_ci_high']:.3f}] "+r'\\')
            if name!='above': out.append(r'\addlinespace')
        out += [r'\bottomrule',r'\end{tabular}',r'\end{table}','']
    (ROOT/'latex/nonuniform_tables.tex').write_text('\n'.join(out)+'\n',encoding='utf-8')
    out=[r'\begin{table}[!htbp]',r'\centering',r'\caption{Distance and response-rate checks for all nonuniform scenarios. $p_R$ is the quadrature response probability; $\widehat p_{R,k}$ uses all generated observations at endpoint $k$.}',
         r'\label{tab:nonuniform-checks}',r'\small\setlength{\tabcolsep}{5pt}',r'\begin{tabular}{lcrrrrr}',r'\toprule',
         r'Design & $\alpha$ & $n$ & $nH_f^2$ & $p_R$ & $\widehat p_{R,1}$ & $\widehat p_{R,2}$ \\',r'\midrule']
    for design in ('tilt','edge'):
        for name,alpha in zip(names,('1/4','1/6','1/12')):
            for r in sorted([v for v in rows if v['design']==design and v['regime']==name],key=lambda v:v['n']):
                out.append(f"{'Tilted' if design=='tilt' else 'Edge'} & ${alpha}$ & {int(r['n'])} & {r['nH2']:.4f} & {r['expected_response']:.4f} & {r['response_rate1']:.4f} & {r['response_rate2']:.4f} "+r'\\')
            out.append(r'\addlinespace')
    out += [r'\bottomrule',r'\end{tabular}',r'\end{table}']
    (ROOT/'latex/nonuniform_checks_table.tex').write_text('\n'.join(out)+'\n',encoding='utf-8')
    print('Generated 4-panel figure, two 12-row error tables and one 24-row diagnostic table.')

if __name__=='__main__': main()


==> anc/reproducibility/code/plot_results.py <==
"""Render every prespecified scenario; no data selection or fitted trend."""
from pathlib import Path
import csv, json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import FixedLocator, FuncFormatter, NullFormatter

ROOT=Path(__file__).resolve().parents[1]
with (ROOT/'data/results.csv').open(encoding='utf-8',newline='') as f:
    rows=[{k:(v if k=='regime' else float(v)) for k,v in r.items()} for r in csv.DictReader(f)]
assert len(rows)==12
plt.rcParams.update({'font.family':'serif','mathtext.fontset':'cm','font.size':9,'axes.labelsize':10,'axes.titlesize':10,
                     'legend.fontsize':8,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42,'ps.fonttype':42})
fig, axes=plt.subplots(1,2,figsize=(7.6,3.45),layout='constrained',sharey=True)
styles={'below':('#2878A5','o',r'Below: $\alpha=1/4$'),
        'boundary':('#C07800','s',r'Boundary: $\alpha=1/6$'),
        'above':('#23866F','^',r'Above: $\alpha=1/12$')}
for name,(color,marker,label) in styles.items():
    group=sorted([r for r in rows if r['regime']==name],key=lambda r:r['n'])
    e=np.array([r['average_error'] for r in group])
    err=np.array([[r['average_error']-r['ci_low'] for r in group],[r['ci_high']-r['average_error'] for r in group]])
    axes[0].errorbar([r['n'] for r in group],e,yerr=err,color=color,marker=marker,markersize=4.3,linewidth=1.4,capsize=2.4,label=label)
    # Right-hand panel intentionally uses points only; it is not a fitted universal risk curve.
    axes[1].errorbar([r['nb3'] for r in group],e,yerr=err,color=color,marker=marker,markersize=4.3,linestyle='none',elinewidth=1.2,capsize=2.4,zorder=4)
unique={int(r['pair']):r for r in rows}
for r in unique.values():
    axes[1].vlines(r['nb3'],r['affinity_lower'],r['affinity_upper'],color='#777777',linewidth=3.3,alpha=0.38,zorder=1)
for ax in axes:
    ax.set_ylim(0,0.53)
    ax.set_xscale('log',base=2)
    ax.axhline(0.5,color='#888888',linestyle='--',linewidth=0.9,zorder=0)
    ax.grid(axis='y',alpha=0.18,linewidth=0.5)
    ax.xaxis.set_minor_formatter(NullFormatter())
axes[0].set_title('(a) Error along three moving paths')
axes[0].set_xlabel(r'Sample size $n$')
axes[0].set_ylabel('Equal-prior average error')
axes[0].xaxis.set_major_locator(FixedLocator([512,2048,8192,32768]))
axes[0].xaxis.set_major_formatter(FuncFormatter(lambda x,pos:f'{x:,.0f}'))
axes[0].legend(loc='lower left',frameon=False,handlelength=1.8)
axes[1].set_title('(b) Error and signal separation')
axes[1].set_xlabel(r'$n b_n^3$')
axes[1].xaxis.set_major_locator(FixedLocator([1,2,4,8,16,32,64]))
axes[1].xaxis.set_major_formatter(FuncFormatter(lambda x,pos:f'{x:.0f}'))
axes[1].legend(handles=[Line2D([0],[0],color='#888888',linewidth=3,alpha=.5,label='Affinity bounds')],loc='upper right',bbox_to_anchor=(1,0.90),frameon=False)
figures=ROOT/'latex/figures'
fig.savefig(figures/'two_point.pdf')
fig.savefig(figures/'two_point.png',dpi=210)
fig.savefig(figures/'two_point.svg')
plt.close(fig)

lines=[r'\begin{table}[tbp]',r'\centering',r'\caption{Known-endpoint discrimination on the prespecified paths. Error rates are proportions. The final column gives conservative pointwise Monte Carlo intervals with coverage at least $95\%$.}',r'\label{tab:two-point-results}',r'\normalsize',r'\setlength{\tabcolsep}{4pt}',r'\begin{tabular}{@{}lrrrrrrr@{}}',r'\toprule',r'Path & $n$ & $r_n$ & $nb_n^3$ & $\widehat e_1$ & $\widehat e_2$ & $\widehat e$ & MC interval \\',r'\midrule']
for name in styles:
    group=sorted([r for r in rows if r['regime']==name],key=lambda r:r['n'])
    for i,r in enumerate(group):
        label=name.capitalize() if i==0 else ''
        lines.append(f"{label} & {int(r['n'])} & {r['r']:.3f} & {r['nb3']:.3f} & {r['error1']:.3f} & {r['error2']:.3f} & {r['average_error']:.3f} & [{r['ci_low']:.3f}, {r['ci_high']:.3f}] \\\\")
    if name!='above': lines.append(r'\addlinespace')
lines += [r'\bottomrule',r'\end{tabular}',r'\end{table}']
(ROOT/'latex/two_point_table.tex').write_text('\n'.join(lines)+'\n',encoding='utf-8')
(ROOT/'checks/plot_record.json').write_text(json.dumps({'matplotlib':matplotlib.__version__,'displayed_rows':len(rows),'unique_pairs':len(unique),'all_prespecified_rows_displayed':True,'trend_fitting':False},indent=2),encoding='utf-8')
print('Saved two-point figure and 12-row LaTeX table.')


==> anc/reproducibility/code/two_point.py <==
"""Reproducible, prespecified MNAR two-point experiment.

Requires NumPy and SciPy. Observed-data LR uses only responses with R=1.
The design and nonresponse laws cancel exactly between the two endpoints.
Run `python code/two_point.py --validate` before the full simulation.
No results are selected or excluded based on their numerical appearance.
"""
from pathlib import Path
import argparse, csv, hashlib, json, math, platform, sys, time
import numpy as np
import scipy
from scipy.special import log_ndtr, ndtr, roots_legendre, roots_hermitenorm
from scipy.stats import beta as beta_dist

ROOT = Path(__file__).resolve().parents[1]
CONFIG_PATH = ROOT / 'data/design.json'
C = json.loads(CONFIG_PATH.read_text(encoding='utf-8'))
CONFIG_HASH = hashlib.sha256(CONFIG_PATH.read_bytes()).hexdigest()
LOG2PI = math.log(2 * math.pi)
LAM = math.sqrt(2 / math.pi)
H0 = 2 / math.pi
KAPPA = -LAM + 2 * LAM ** 3
L0 = 0.5 * KAPPA ** 2 * (1/(80*C['sigma0']**2) + 3/(8*C['sigma0']**4) + 49/(24*C['sigma0']**6))

def endpoint(r, k):
    sigma = math.sqrt(C['sigma0'] ** 2 + k*k*r*r*H0)
    return {'beta0': (1-k)*r*LAM, 'beta1': (k-1)*H0*r*r,
            'gamma0': C['t0'], 'gamma1': r, 'sigma': sigma, 'rho': k*r/sigma}

def logq(x, y, p):
    z = (y - p['beta0'] - p['beta1'] * x) / p['sigma']
    w = (p['gamma0'] + p['gamma1']*x + p['rho']*z) / math.sqrt(1-p['rho']**2)
    return -math.log(p['sigma']) - 0.5*LOG2PI - 0.5*z*z + log_ndtr(w)

def quadrature(r, nx, ny):
    x, wx = roots_legendre(nx)
    z, wz = roots_hermitenorm(ny)
    weights = (wx[:, None] / 2) * (wz[None, :] / math.sqrt(2*math.pi))
    x = x[:, None]
    y = C['sigma0'] * z[None, :]
    lbase = -math.log(C['sigma0']) - 0.5*LOG2PI - z[None, :]**2/2
    lq1, lq2 = logq(x, y, endpoint(r, 1)), logq(x, y, endpoint(r, 2))
    delta = lq2 - lq1
    ratio1, ratio2 = np.exp(lq1-lbase), np.exp(lq2-lbase)
    h2 = float(np.sum(weights * ratio1 * np.expm1(delta/2)**2))
    atom = float(np.sum(wx/2 * ndtr(-C['t0'] - r*x[:, 0])))
    mass1, mass2 = float(np.sum(weights*ratio1)) + atom, float(np.sum(weights*ratio2)) + atom
    mu1, mu2 = float(np.sum(weights*ratio1*delta)), float(np.sum(weights*ratio2*delta))
    v1 = float(np.sum(weights*ratio1*delta**2)) - mu1**2
    v2 = float(np.sum(weights*ratio2*delta**2)) - mu2**2
    affinity_direct = atom + float(np.sum(weights*np.exp((lq1+lq2)/2-lbase)))
    return dict(h2=h2, mu1=mu1, mu2=mu2, var1=v1, var2=v2, mass1=mass1, mass2=mass2,
                affinity_residual=affinity_direct-(1-h2/2), atom=atom)

def scenarios():
    groups = {}
    for spec in C['regimes']:
        for n in C['sample_sizes']:
            r = C['r_reference'] * (n/C['n_reference']) ** (-spec['alpha'])
            key = (n, float(r).hex())
            if key not in groups:
                groups[key] = dict(index=len(groups), n=n, r=r, names=[])
            groups[key]['names'].append(spec['name'])
    return list(groups.values())

def validate():
    rows = []
    for s in scenarios():
        for k in (1,2):
            p = endpoint(s['r'], k)
            for name, (lo, hi) in C['parameter_class'].items():
                assert lo < p[name] < hi, (s, k, name, p[name])
            assert p['rho'] > 0 and p['sigma']**2*(1-p['rho']**2) >= C['sigma0']**2/2
        q1 = quadrature(s['r'], *C['quadrature_orders'][0])
        q2 = quadrature(s['r'], *C['quadrature_orders'][1])
        rel = abs(q1['h2']-q2['h2'])/q2['h2']
        assert rel < 1e-7, (s, rel)
        assert max(abs(q2['mass1']-1), abs(q2['mass2']-1), abs(q2['affinity_residual'])) < 1e-10
        assert q2['mu1'] < 0 < q2['mu2'] and q2['var1'] > 0 and q2['var2'] > 0
        s = dict(s, quadrature=q2, quadrature_relative_difference=rel,
                 endpoints=[endpoint(s['r'],k) for k in (1,2)])
        rows.append(s)
    local = [{"r":r, "h2_over_Lr6":quadrature(r,96,200)['h2']/(L0*r**6)} for r in (0.1,0.05,0.025)]
    # Independent density check: Bayes factorization q = respondent density * response probability.
    # The response probabilities are identical by construction; varying R=0 or latent Y cannot affect its LR.
    assert all(endpoint(s['r'],1)['gamma1'] == endpoint(s['r'],2)['gamma1'] for s in rows)
    record = {'design_sha256': CONFIG_HASH, 'L0':L0, 'h0':H0, 'lambda0':LAM, 'kappa0':KAPPA,
              'scenarios':rows, 'local_expansion_check':local,
              'note':'Quadrature convergence is a numerical diagnostic, not a certified error bound.'}
    (ROOT/'checks/numerical_validation.json').write_text(json.dumps(record,indent=2),encoding='utf-8')
    return record

def simulate(s, k):
    path = ROOT/'data'/f"lr_pair_{s['index']:02d}_endpoint_{k}.npz"
    if path.exists():
        saved = np.load(path)
        assert str(saved['design_sha256']) == CONFIG_HASH
        return saved['lr'], int(saved['observed']), float(saved['seconds'])
    rng = np.random.Generator(np.random.PCG64DXSM(np.random.SeedSequence([C['master_seed'],s['index'],k])))
    n, reps = s['n'], C['repetitions_per_endpoint']
    p = endpoint(s['r'], k)
    p1, p2 = endpoint(s['r'],1), endpoint(s['r'],2)
    start = time.perf_counter()
    totals = np.empty(reps)
    observed = 0
    for a in range(0,reps,C['batch_repetitions']):
        m = min(C['batch_repetitions'], reps-a)
        x = rng.uniform(-1,1,(m,n))
        eps = rng.standard_normal((m,n))
        u = p['rho']*eps + math.sqrt(1-p['rho']**2)*rng.standard_normal((m,n))
        mask = C['t0']+s['r']*x+u > 0
        observed += int(mask.sum())
        # Only respondents enter the LR: no imputed or latent nonrespondent outcome is used.
        y = p['beta0'] + p['beta1']*x[mask] + p['sigma']*eps[mask]
        row_index = np.nonzero(mask)[0]
        xo = x[mask]
        lr = logq(xo,y,p2)-logq(xo,y,p1)
        totals[a:a+m] = np.bincount(row_index,weights=lr,minlength=m)
        if a < reps//2 <= a+m:
            print(f"pair {s['index']:02d}, n={n}, endpoint={k}: 50%",flush=True)
    assert np.isfinite(totals).all()
    seconds = time.perf_counter()-start
    np.savez_compressed(path,lr=totals,observed=observed,seconds=seconds,design_sha256=CONFIG_HASH)
    return totals, observed, seconds

def cp(count, m, alpha):
    return (0.0 if count==0 else float(beta_dist.ppf(alpha/2,count,m-count+1)),
            1.0 if count==m else float(beta_dist.ppf(1-alpha/2,count+1,m-count)))

def run():
    record = validate()
    design_path = ROOT/'checks/design_freeze.json'
    if not design_path.exists():
        design_path.write_text(json.dumps({'design_sha256':CONFIG_HASH,'code_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'frozen_before_first_simulation':True,'unix_time':time.time()},indent=2),encoding='utf-8')
    else:
        assert json.loads(design_path.read_text())['design_sha256'] == CONFIG_HASH
    rows = []
    m = C['repetitions_per_endpoint']
    for s in record['scenarios']:
        t1,o1,d1 = simulate(s,1)
        t2,o2,d2 = simulate(s,2)
        e1, e2 = int((t1>=0).sum()), int((t2<0).sum())
        p1,p2 = e1/m,e2/m
        avg = (p1+p2)/2
        ci1,ci2 = cp(e1,m,0.025),cp(e2,m,0.025)
        q = s['quadrature']
        logA = s['n']*math.log1p(-q['h2']/2)
        A = math.exp(logA)
        lower = -0.5*math.expm1(0.5*math.log(-math.expm1(2*logA)))
        upper = A/2
        b = H0*s['r']**2
        row = dict(pair=s['index'],n=s['n'],r=s['r'],b=b,nb3=s['n']*b**3,nH2=s['n']*q['h2'],
                   repetitions=m,errors1=e1,errors2=e2,error1=p1,error2=p2,average_error=avg,
                   mcse=math.sqrt((p1*(1-p1)+p2*(1-p2))/(4*(m-1))),
                   ci_low=(ci1[0]+ci2[0])/2,ci_high=(ci1[1]+ci2[1])/2,
                   affinity_lower=lower,affinity_upper=upper,response_rate1=o1/(m*s['n']),response_rate2=o2/(m*s['n']),
                   mean_lr_z1=(float(t1.mean())-s['n']*q['mu1'])/math.sqrt(s['n']*q['var1']/m),
                   mean_lr_z2=(float(t2.mean())-s['n']*q['mu2'])/math.sqrt(s['n']*q['var2']/m),
                   zero_lr1=int((t1==0).sum()),zero_lr2=int((t2==0).sum()),seconds=d1+d2)
        assert row['ci_low'] <= upper and row['ci_high'] >= lower
        assert max(abs(row['mean_lr_z1']),abs(row['mean_lr_z2'])) < 8
        for name in s['names']:
            rows.append(dict(regime=name,**row))
        print(json.dumps({'pair':s['index'],'n':s['n'],'regimes':s['names'],'average_error':avg,'mcse':row['mcse'],'seconds':d1+d2}),flush=True)
        with (ROOT/'data/results.csv').open('w',newline='',encoding='utf-8') as f:
            writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
    runtime={'python':sys.version,'executable':sys.executable,'numpy':np.__version__,'scipy':scipy.__version__,'platform':platform.platform(),
             'design_sha256':CONFIG_HASH,'unique_pairs':len(record['scenarios']),'rows':len(rows),
             'latent_observations_generated':sum(2*m*s['n'] for s in record['scenarios']),
             'time_seconds':sum(r['seconds'] for r in rows if r['regime']=='below' or r['n']!=C['n_reference']),
             'rng':'PCG64DXSM; SeedSequence([master_seed, pair_index, endpoint])',
             'paired_endpoint_streams':'independent','scope':C['scope']}
    (ROOT/'checks/runtime.json').write_text(json.dumps(runtime,indent=2),encoding='utf-8')

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--validate',action='store_true');args=ap.parse_args()
    if args.validate:
        result=validate();print(json.dumps({'L0':L0,'h0':H0,'pairs':len(result['scenarios']),'local':result['local_expansion_check'],'max_quadrature_relative_difference':max(s['quadrature_relative_difference'] for s in result['scenarios'])},indent=2))
    else:
        run()


==> anc/reproducibility/data/design.json <==
{
  "design_version": "1.0",
  "status": "fixed before Monte Carlo outcomes were generated",
  "dimension": 1,
  "design": "Uniform[-1,1]",
  "t0": 0.0,
  "sigma0": 1.3,
  "n_reference": 512,
  "r_reference": 0.6,
  "sample_sizes": [512, 2048, 8192, 32768],
  "regimes": [
    {"name": "below", "alpha": 0.25},
    {"name": "boundary", "alpha": 0.16666666666666666},
    {"name": "above", "alpha": 0.08333333333333333}
  ],
  "path": "r_n = 0.6 * (n/512)^(-alpha); b_n = h(0)*r_n^2",
  "repetitions_per_endpoint": 2000,
  "master_seed": 2026100601,
  "batch_repetitions": 16,
  "decision": "choose endpoint 2 iff sum log(q2/q1) >= 0; nonresponse contribution is zero",
  "parameter_class": {"beta0": [-1, 1], "beta1": [-1, 1], "gamma0": [-0.5, 0.5], "gamma1": [-1, 1], "sigma": [1, 2], "rho": [-0.9, 0.9]},
  "quadrature_orders": [[48, 100], [96, 200]],
  "average_error_interval": "Average of endpoint Clopper-Pearson 97.5% intervals; coverage at least 95% for each scenario by Bonferroni. Not simultaneous across scenarios.",
  "baseline_reuse": "All three regimes share the same n=512 pair; simulate that pair once and reuse it.",
  "scope": "Equal-prior simple-versus-simple likelihood-ratio discrimination; endpoints known. Not an implemented full-model support estimator. No adaptive parameter or seed selection."
}


==> anc/reproducibility/data/extensions/design.json <==
{
  "version": "1.0",
  "purpose": "Approved additions after the original uniform-design study; fixed before generating the new outcomes; not external preregistration.",
  "base_design_sha256": "e25141e6dea514684616c139332121d6648b2a37e6efd9092417626230a2014e",
  "geometry": {
    "r_min": 0.025,
    "r_max": 0.3,
    "r_count": 20,
    "sigma0": 1.3,
    "t0": 0.0,
    "zero_layer_a": [
      0.0,
      0.4
    ],
    "nodes": [
      [
        80,
        180
      ],
      [
        160,
        360
      ]
    ],
    "inner_nodes": [
      12,
      24
    ],
    "slope_method": "all consecutive grid intervals; no fitted or selected window"
  },
  "nonuniform": {
    "designs": [
      {
        "name": "tilt",
        "index": 1,
        "density_relative_to_uniform": "1+0.6*x"
      },
      {
        "name": "edge",
        "index": 2,
        "density_relative_to_uniform": "0.5+1.5*x**2"
      }
    ],
    "common_density_bounds": [
      0.4,
      2.0
    ],
    "t0": 0.0,
    "sigma0": 1.3,
    "sample_sizes": [
      512,
      2048,
      8192,
      32768
    ],
    "alpha": [
      0.25,
      0.16666666666666666,
      0.08333333333333333
    ],
    "r_reference": 0.6,
    "n_reference": 512,
    "repetitions_per_endpoint": 2000,
    "master_seed": 2026100701,
    "rng": "PCG64DXSM",
    "seed_sequence": "[master_seed, design_index, pair_index, endpoint]",
    "batch_repetitions": 16,
    "quadrature_nodes": [
      [
        48,
        100
      ],
      [
        96,
        200
      ]
    ],
    "decision": "endpoint 2 iff observed-data log likelihood ratio >= 0",
    "intervals": "97.5% endpoint Clopper-Pearson; conservative 95% average and max intervals for each scenario",
    "keep_all_scenarios": true,
    "reuse_common_n512_pair_within_each_design": true,
    "scope": "Known-endpoint discrimination only; no fitted nuisance parameters or full-model estimator."
  }
}

==> anc/reproducibility/data/extensions/geometry.csv <==
path,r,slope_gap,normalizing_power,h2,h2_high,normalized_h2,analytic_limit,node_relative_difference,inner_relative_difference,direct_relative_difference,mass_error,normal_location_analytic_relative_difference,missing_atom_h2
hard,0.025,0.0003978873577297384,3,3.2598485453233252e-12,3.2598485453235046e-12,0.05175079215726995,0.051735083901882514,5.5067062021407764e-14,1.1679546219056647e-13,2.6423307986078726e-14,0.0,0.0,0.0
hard,0.028493055342346963,0.0005168424377453061,3,7.145468570881948e-12,7.145468570882012e-12,0.051755464977281576,0.051735083901882514,8.881784197001252e-15,9.769962616701378e-14,9.681144774731365e-14,0.0,0.0,0.0
hard,0.032474168109681865,0.000671361128382354,3,1.566302304040183e-11,1.5663023040401964e-11,0.05176151872976463,0.051735083901882514,8.659739592076221e-15,5.617728504603292e-14,3.965716643961059e-13,0.0,0.0,0.0
hard,0.037011530765833765,0.000872075765815771,3,3.433487021164846e-11,3.433487021164893e-11,0.05176935523064987,0.051735083901882514,1.3766765505351941e-14,5.218048215738236e-14,1.6364687382974807e-13,0.0,0.0,0.0
hard,0.04218286377663514,0.0011327974009392356,3,7.526871309335428e-11,7.5268713093353e-11,0.05177948886212117,0.051735083901882514,1.709743457922741e-14,4.063416270128073e-14,1.5354384430565915e-13,0.0,0.0,0.0
hard,0.04807674688345391,0.0014714661292924568,3,1.6501305832527937e-10,1.6501305832528038e-10,0.051792575055017075,0.051735083901882514,6.106226635438361e-15,3.108624468950438e-14,1.199040866595169e-14,0.0,0.0,0.0
hard,0.05479413638521032,0.0019113855380138418,3,3.617877159065817e-10,3.617877159065791e-10,0.05180944376563724,0.051735083901882514,7.105427357601002e-15,2.0650148258027912e-14,4.4297898682543746e-14,0.0,0.0,0.0
hard,0.062450094418396225,0.0024828262113550507,3,7.932858381068836e-10,7.932858381068779e-10,0.05183113706108957,0.051735083901882514,7.105427357601002e-15,1.2212453270876722e-14,1.3655743202889425e-14,0.0,0.0,0.0
hard,0.07117575985592622,0.0032251086309867338,3,1.739629428099628e-09,1.7396294280996184e-09,0.051858948079196755,0.051735083901882514,5.551115123125783e-15,1.554312234475219e-14,2.375877272697835e-14,0.0,0.0,0.0
hard,0.08112059458434015,0.004189308794185969,3,3.815470299614765e-09,3.815470299614743e-09,0.05189445520548719,0.051735083901882514,5.773159728050814e-15,1.2656542480726785e-14,1.1102230246251565e-14,0.0,0.0,0.0
hard,0.09245494363582774,0.005441772721830543,3,8.369881136054824e-09,8.369881136054783e-09,0.05193953922443573,0.051735083901882514,4.884981308350689e-15,6.661338147750939e-15,1.509903313490213e-14,0.0,0.0,0.0
hard,0.10537295302756836,0.007068681687336246,3,1.8364885446893113e-08,1.836488544689308e-08,0.05199636073475338,0.051735083901882514,1.7763568394002505e-15,5.329070518200751e-15,1.2212453270876722e-14,0.0,0.0,0.0
hard,0.12009589528804122,0.009181982297135469,3,4.0306404388357526e-08,4.030640438835737e-08,0.05206725767410209,0.051735083901882514,3.9968028886505635e-15,4.884981308350689e-15,5.995204332975845e-15,0.0,0.0,0.0
hard,0.13687595963323454,0.011927089467892001,3,8.849019939260761e-08,8.84901993926074e-08,0.05215449476823143,0.051735083901882514,2.4424906541753444e-15,2.886579864025407e-15,4.218847493575595e-15,0.0,0.0,0.0
hard,0.156000571714664,0.015492892337581632,3,1.9434119493599679e-07,1.9434119493599642e-07,0.05225975387177353,0.051735083901882514,1.9984014443252818e-15,2.4424906541753444e-15,4.440892098500626e-15,0.0,0.0,0.0
hard,0.17779731693214748,0.02012475161103312,3,4.269564308345724e-07,4.2695643083457127e-07,0.05238319368764356,0.051735083901882514,2.6645352591003757e-15,1.9984014443252818e-15,2.886579864025407e-15,0.0,0.0,0.0
hard,0.2026395516427392,0.02614138267929121,3,9.382650674613428e-07,9.382650674613411e-07,0.05252183406695692,0.051735083901882514,1.7763568394002505e-15,1.3322676295501878e-15,2.4424906541753444e-15,0.0,0.0,0.0
hard,0.23095279838019767,0.03395678622987313,3,2.0621393388806173e-06,2.062139338880613e-06,0.052666961737942324,0.051735083901882514,1.9984014443252818e-15,1.3322676295501878e-15,6.661338147750939e-16,0.0,0.0,0.0
hard,0.26322203462867483,0.0441087353797372,3,4.531167818125401e-06,4.531167818125393e-06,0.05280029240654362,0.051735083901882514,1.7763568394002505e-15,6.661338147750939e-16,6.661338147750939e-16,0.0,0.0,0.0
hard,0.3,0.057295779513082325,3,9.947931130657698e-06,9.947931130657675e-06,0.052888941192342304,0.051735083901882514,2.4424906541753444e-15,1.1102230246251565e-15,2.220446049250313e-16,0.0,0.0,0.0
zero_a0,0.025,0.0003978873577297384,2,3.903213729906644e-09,3.903213729906704e-09,0.024654832260530567,0.024654832347139707,1.5432100042289676e-14,0.0,0.0,0.0,1.3322676295501878e-14,0.0
zero_a0,0.028493055342346963,0.0005168424377453061,2,6.585949306488236e-09,6.5859493064883375e-09,0.02465483220100241,0.024654832347139707,1.5432100042289676e-14,0.0,0.0,0.0,1.3322676295501878e-14,0.0
zero_a0,0.032474168109681865,0.000671361128382354,2,1.1112568052144589e-08,1.1112568052144757e-08,0.02465483210055969,0.024654832347139707,1.5210055437364645e-14,0.0,0.0,0.0,1.3433698597964394e-14,0.0
zero_a0,0.037011530765833765,0.000872075765815771,2,1.875039764519701e-08,1.8750397645197294e-08,0.02465483193108122,0.024654832347139707,1.5210055437364645e-14,0.0,0.0,0.0,1.3433698597964394e-14,0.0
zero_a0,0.04218286377663514,0.0011327974009392356,2,3.1637818418046504e-08,3.1637818418046993e-08,0.024654831645117736,0.024654832347139707,1.5432100042289676e-14,0.0,0.0,0.0,1.3433698597964394e-14,0.0
zero_a0,0.04807674688345391,0.0014714661292924568,2,5.338295033599751e-08,5.338295033599833e-08,0.024654831162607405,0.024654832347139707,1.532107773982716e-14,0.0,0.0,0.0,1.354472090042691e-14,0.0
zero_a0,0.05479413638521032,0.0019113855380138418,2,9.007382590633115e-08,9.007382590633252e-08,0.02465483034846074,0.024654832347139707,1.532107773982716e-14,0.0,0.0,0.0,1.354472090042691e-14,0.0
zero_a0,0.062450094418396225,0.0024828262113550507,2,1.5198286865368083e-07,1.5198286865368316e-07,0.024654828974739314,0.024654832347139707,1.532107773982716e-14,0.0,0.0,0.0,1.3433698597964394e-14,0.0
zero_a0,0.07117575985592622,0.0032251086309867338,2,2.5644288168278596e-07,2.564428816827899e-07,0.024654826656839438,0.024654832347139707,1.532107773982716e-14,0.0,0.0,0.0,1.3655743202889425e-14,0.0
zero_a0,0.08112059458434015,0.004189308794185969,2,4.3269973714080875e-07,4.3269973714081537e-07,0.024654822745814042,0.024654832347139707,1.532107773982716e-14,0.0,0.0,2.220446049250313e-16,1.3433698597964394e-14,0.0
zero_a0,0.09245494363582774,0.005441772721830543,2,7.301003673006117e-07,7.30100367300623e-07,0.024654816146686208,0.024654832347139707,1.532107773982716e-14,0.0,0.0,0.0,1.3322676295501878e-14,0.0
zero_a0,0.10537295302756836,0.007068681687336246,2,1.2319084171202964e-06,1.2319084171203153e-06,0.02465480501188815,0.024654832347139707,1.532107773982716e-14,0.0,0.0,2.220446049250313e-16,1.3211653993039363e-14,0.0
zero_a0,0.12009589528804122,0.009181982297135469,2,2.0786154138026935e-06,2.0786154138027253e-06,0.024654786223999445,0.024654832347139707,1.532107773982716e-14,0.0,0.0,0.0,1.3655743202889425e-14,0.0
zero_a0,0.13687595963323454,0.011927089467892001,2,3.507273524133922e-06,3.5072735241339756e-06,0.02465475452297299,0.024654832347139707,1.532107773982716e-14,0.0,0.0,0.0,1.3433698597964394e-14,0.0
zero_a0,0.156000571714664,0.015492892337581632,2,5.91786081277871e-06,5.9178608127788005e-06,0.024654701033516455,0.024654832347139707,1.532107773982716e-14,0.0,0.0,0.0,1.3322676295501878e-14,0.0
zero_a0,0.17779731693214748,0.02012475161103312,2,9.98525610755948e-06,9.985256107559632e-06,0.02465461078039572,0.024654832347139707,1.532107773982716e-14,0.0,0.0,0.0,1.354472090042691e-14,0.0
zero_a0,0.2026395516427392,0.02614138267929121,2,1.6848163859648288e-05,1.6848163859648545e-05,0.02465445849618079,0.024654832347139707,1.532107773982716e-14,0.0,0.0,0.0,1.3433698597964394e-14,0.0
zero_a0,0.23095279838019767,0.03395678622987313,2,2.8427855761817282e-05,2.8427855761817716e-05,0.02465420154819401,0.024654832347139707,1.5210055437364645e-14,0.0,0.0,0.0,1.3322676295501878e-14,0.0
zero_a0,0.26322203462867483,0.0441087353797372,2,4.7965891190769536e-05,4.7965891190770275e-05,0.02465376800575394,0.024654832347139707,1.5432100042289676e-14,0.0,0.0,0.0,1.3322676295501878e-14,0.0
zero_a0,0.3,0.057295779513082325,2,8.093114480446889e-05,8.093114480447012e-05,0.024653036510721798,0.024654832347139707,1.5210055437364645e-14,0.0,0.0,0.0,1.354472090042691e-14,0.0
zero_a04,0.025,0.0003978873577297384,2,4.153657161500542e-09,4.1536571615006074e-09,0.026236769921127726,0.026236770019245865,1.5765166949677223e-14,0.0,2.1871393585115584e-14,0.0,0.0,0.0
zero_a04,0.028493055342346963,0.0005168424377453061,2,7.008526150722319e-09,7.00852615072243e-09,0.026236769853689244,0.026236770019245865,1.5765166949677223e-14,0.0,1.0436096431476471e-14,0.0,0.0,0.0
zero_a04,0.032474168109681865,0.000671361128382354,2,1.1825588104348128e-08,1.1825588104348315e-08,0.02623676973989932,0.026236770019245865,1.5765166949677223e-14,0.0,5.218048215738236e-15,0.0,0.0,0.0
zero_a04,0.037011530765833765,0.000872075765815771,2,1.9953486737353926e-08,1.9953486737354244e-08,0.02623676954789992,0.026236770019245865,1.587618925213974e-14,2.220446049250313e-16,6.8833827526759706e-15,0.0,0.0,0.0
zero_a04,0.04218286377663514,0.0011327974009392356,2,3.366780810070835e-08,3.366780810070888e-08,0.026236769223936553,0.026236770019245865,1.5765166949677223e-14,0.0,8.881784197001252e-16,0.0,0.0,0.0
zero_a04,0.04807674688345391,0.0014714661292924568,2,5.6808181327236895e-08,5.6808181327237795e-08,0.026236768677308456,0.026236770019245865,1.587618925213974e-14,0.0,9.547918011776346e-15,0.0,0.0,0.0
zero_a04,0.05479413638521032,0.0019113855380138418,2,9.585326760336034e-08,9.585326760336186e-08,0.02623676775497496,0.026236770019245865,1.587618925213974e-14,0.0,1.1102230246251565e-15,0.0,0.0,0.0
zero_a04,0.062450094418396225,0.0024828262113550507,2,1.6173460360082607e-07,1.617346036008286e-07,0.02623676619870835,0.026236770019245865,1.5765166949677223e-14,0.0,2.9976021664879227e-15,0.0,0.0,0.0
zero_a04,0.07117575985592622,0.0032251086309867338,2,2.728971227535134e-07,2.7289712275351776e-07,0.026236763572797382,0.026236770019245865,1.587618925213974e-14,0.0,1.5543122344752192e-15,0.0,0.0,0.0
zero_a04,0.08112059458434015,0.004189308794185969,2,4.604632084050892e-07,4.604632084050965e-07,0.026236759142060535,0.026236770019245865,1.587618925213974e-14,2.220446049250313e-16,6.661338147750939e-16,0.0,0.0,0.0
zero_a04,0.09245494363582774,0.005441772721830543,2,7.769460503848945e-07,7.769460503849068e-07,0.026236751666016484,0.026236770019245865,1.5765166949677223e-14,0.0,2.220446049250313e-16,0.0,0.0,0.0
zero_a04,0.10537295302756836,0.007068681687336246,2,1.3109517459113177e-06,1.3109517459113384e-06,0.02623673905158624,0.026236770019245865,1.587618925213974e-14,0.0,6.661338147750939e-16,0.0,0.0,0.0
zero_a04,0.12009589528804122,0.009181982297135469,2,2.211986162150985e-06,2.21198616215102e-06,0.026236717767096376,0.026236770019245865,1.587618925213974e-14,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,0.0
zero_a04,0.13687595963323454,0.011927089467892001,2,3.732311329251527e-06,3.7323113292515863e-06,0.026236681853529068,0.026236770019245865,1.587618925213974e-14,2.220446049250313e-16,6.661338147750939e-16,0.0,0.0,0.0
zero_a04,0.156000571714664,0.015492892337581632,2,6.297568669797988e-06,6.297568669798087e-06,0.02623662125622136,0.026236770019245865,1.5765166949677223e-14,0.0,2.220446049250313e-16,0.0,0.0,0.0
zero_a04,0.17779731693214748,0.02012475161103312,2,1.0625937842591226e-05,1.0625937842591392e-05,0.026236519010006166,0.026236770019245865,1.5654144647214707e-14,0.0,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0
zero_a04,0.2026395516427392,0.02614138267929121,2,1.7929181645139533e-05,1.7929181645139818e-05,0.026236346489913985,0.026236770019245865,1.587618925213974e-14,0.0,3.3306690738754696e-16,0.0,0.0,0.0
zero_a04,0.23095279838019767,0.03395678622987313,2,3.0251833431514305e-05,3.0251833431514786e-05,0.026236055398336136,0.026236770019245865,1.587618925213974e-14,0.0,2.220446049250313e-16,0.0,0.0,0.0
zero_a04,0.26322203462867483,0.0441087353797372,2,5.104340317074222e-05,5.104340317074303e-05,0.026235564246908233,0.026236770019245865,1.587618925213974e-14,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,0.0
zero_a04,0.3,0.057295779513082325,2,8.612355646445934e-05,8.61235564644607e-05,0.02623473555305851,0.026236770019245865,1.5765166949677223e-14,0.0,2.220446049250313e-16,0.0,0.0,0.0


==> anc/reproducibility/data/extensions/geometry_local_slopes.csv <==
path,delta_left,delta_right,local_log_slope
hard,0.0003978873577297384,0.0005168424377453061,3.0003451882241454
hard,0.0005168424377453061,0.000671361128382354,3.0004471534381505
hard,0.000671361128382354,0.000872075765815771,3.000578756431692
hard,0.000872075765815771,0.0011327974009392356,3.0007482786862676
hard,0.0011327974009392356,0.0014714661292924568,3.0009660824928805
hard,0.0014714661292924568,0.0019113855380138418,3.001244965155049
hard,0.0019113855380138418,0.0024828262113550507,3.00160043935421
hard,0.0024828262113550507,0.0032251086309867338,3.002050799438381
hard,0.0032251086309867338,0.004189308794185969,3.002616716743104
hard,0.004189308794185969,0.005441772721830543,3.0033199123065044
hard,0.005441772721830543,0.007068681687336246,3.004180139334798
hard,0.007068681687336246,0.009181982297135469,3.0052092134598456
hard,0.009181982297135469,0.011927089467892001,3.0064000953392918
hard,0.011927089467892001,0.015492892337581632,3.007708033066777
hard,0.015492892337581632,0.02012475161103312,3.0090196362855903
hard,0.02012475161103312,0.02614138267929121,3.0101050207680426
hard,0.02614138267929121,0.03395678622987313,3.010549321805424
hard,0.03395678622987313,0.0441087353797372,3.0096662087914696
hard,0.0441087353797372,0.057295779513082325,3.006413360718363
zero_a0,0.0003978873577297384,0.0005168424377453061,1.9999999907693162
zero_a0,0.0005168424377453061,0.000671361128382354,1.999999984424932
zero_a0,0.000671361128382354,0.000872075765815771,1.9999999737199612
zero_a0,0.000872075765815771,0.0011327974009392356,1.9999999556573065
zero_a0,0.0011327974009392356,0.0014714661292924568,1.9999999251799314
zero_a0,0.0014714661292924568,0.0019113855380138418,1.99999987375501
zero_a0,0.0019113855380138418,0.0024828262113550507,1.999999786984997
zero_a0,0.0024828262113550507,0.0032251086309867338,1.9999996405767018
zero_a0,0.0032251086309867338,0.004189308794185969,1.9999993935398845
zero_a0,0.004189308794185969,0.005441772721830543,1.999998976711151
zero_a0,0.005441772721830543,0.007068681687336246,1.9999982733901993
zero_a0,0.007068681687336246,0.009181982297135469,1.9999970866671943
zero_a0,0.009181982297135469,0.011927089467892001,1.9999950842941245
zero_a0,0.011927089467892001,0.015492892337581632,1.999991705666363
zero_a0,0.015492892337581632,0.02012475161103312,1.999986004874123
zero_a0,0.02012475161103312,0.02614138267929121,1.9999763858886799
zero_a0,0.02614138267929121,0.03395678622987313,1.999960155760572
zero_a0,0.03395678622987313,0.0441087353797372,1.999932770787962
zero_a0,0.0441087353797372,0.057295779513082325,1.9998865647464537
zero_a04,0.0003978873577297384,0.0005168424377453061,1.9999999901732266
zero_a04,0.0005168424377453061,0.000671361128382354,1.9999999834191426
zero_a04,0.000671361128382354,0.000872075765815771,1.9999999720228783
zero_a04,0.000872075765815771,0.0011327974009392356,1.9999999527937968
zero_a04,0.0011327974009392356,0.0014714661292924568,1.9999999203482863
zero_a04,0.0014714661292924568,0.0019113855380138418,1.9999998656025055
zero_a04,0.0019113855380138418,0.0024828262113550507,1.9999997732291601
zero_a04,0.0024828262113550507,0.0032251086309867338,1.9999996173662795
zero_a04,0.0032251086309867338,0.004189308794185969,1.9999993543766057
zero_a04,0.004189308794185969,0.005441772721830543,1.9999989106303995
zero_a04,0.005441772721830543,0.007068681687336246,1.9999981618912337
zero_a04,0.007068681687336246,0.009181982297135469,1.9999968985335101
zero_a04,0.009181982297135469,0.011927089467892001,1.999994766853816
zero_a04,0.011927089467892001,0.015492892337581632,1.9999911700458448
zero_a04,0.015492892337581632,0.02012475161103312,1.999985101117054
zero_a04,0.02012475161103312,0.02614138267929121,1.9999748609754036
zero_a04,0.02614138267929121,0.03395678622987313,1.9999575827783422
zero_a04,0.03395678622987313,0.0441087353797372,1.9999284294320017
zero_a04,0.0441087353797372,0.057295779513082325,1.9998792397251672


==> anc/reproducibility/data/extensions/nonuniform_results.csv <==
regime,design,pair,n,r,b,nb3,nH2,repetitions,errors1,errors2,error1,error2,endpoint1_low,endpoint1_high,endpoint2_low,endpoint2_high,average_error,ci_low,ci_high,max_error,max_ci_low,max_ci_high,mcse,affinity_lower,affinity_upper,expected_response,response_rate1,response_rate2,mean_lr_z1,mean_lr_z2,zero_lr1,zero_lr2,seconds,x_mean1,x_mean2,x_second1,x_second2
below,tilt,0,512,0.6,0.2291831180523293,6.163364210750897,0.3493877889370991,2000,570,562,0.285,0.281,0.2625423469856989,0.30826051626912293,0.2586462619964818,0.30417158915331743,0.28300000000000003,0.26059430449109033,0.3062160527112202,0.285,0.2625423469856989,0.30826051626912293,0.007124052643196253,0.2284662094751805,0.41984449574005783,0.5462139642459389,0.546291015625,0.546103515625,1.4430168098781924,0.3832769096172733,0,0,0.11874939990229905,0.1994413493833804,0.2006656385022062,0.3334667620691937,0.3334381297674177
boundary,tilt,0,512,0.6,0.2291831180523293,6.163364210750897,0.3493877889370991,2000,570,562,0.285,0.281,0.2625423469856989,0.30826051626912293,0.2586462619964818,0.30417158915331743,0.28300000000000003,0.26059430449109033,0.3062160527112202,0.285,0.2625423469856989,0.30826051626912293,0.007124052643196253,0.2284662094751805,0.41984449574005783,0.5462139642459389,0.546291015625,0.546103515625,1.4430168098781924,0.3832769096172733,0,0,0.11874939990229905,0.1994413493833804,0.2006656385022062,0.3334667620691937,0.3334381297674177
above,tilt,0,512,0.6,0.2291831180523293,6.163364210750897,0.3493877889370991,2000,570,562,0.285,0.281,0.2625423469856989,0.30826051626912293,0.2586462619964818,0.30417158915331743,0.28300000000000003,0.26059430449109033,0.3062160527112202,0.285,0.2625423469856989,0.30826051626912293,0.007124052643196253,0.2284662094751805,0.41984449574005783,0.5462139642459389,0.546291015625,0.546103515625,1.4430168098781924,0.3832769096172733,0,0,0.11874939990229905,0.1994413493833804,0.2006656385022062,0.3334667620691937,0.3334381297674177
below,tilt,1,2048,0.4242640687119285,0.11459155902616465,3.0816821053754486,0.1820781386514968,2000,662,642,0.331,0.321,0.3074975939388492,0.35513312066023667,0.297702052068898,0.34496605702007715,0.326,0.30259982300387356,0.3500495888401569,0.331,0.3074975939388492,0.35513312066023667,0.0074129768725564316,0.2959980595191918,0.45649009658487094,0.5332536084410036,0.5330673828125,0.53316259765625,0.032274450621178646,1.460218699820685,0,0,0.43366410001181066,0.19986480472043022,0.19998210440501518,0.33358977218715463,0.3333326299758883
below,tilt,2,8192,0.3,0.057295779513082325,1.5408410526877243,0.08988563778978634,2000,775,755,0.3875,0.3775,0.3630610711339785,0.4123585835225444,0.35320072995013735,0.4022562580921265,0.3825,0.35813090054205793,0.40730742080733545,0.3875,0.3630610711339785,0.4123585835225444,0.007685813123000119,0.353401470904966,0.4780260152619023,0.5237231681540344,0.5237291259765625,0.5239533081054687,0.6419683121510017,-0.18996229844439666,0,0,2.829214699799195,0.20007906091846323,0.20015635824730746,0.33333042555097514,0.33324355167734687
below,tilt,3,32768,0.21213203435596426,0.028647889756541162,0.7704205263438622,0.04367242151974958,2000,852,812,0.426,0.406,0.4011232155823501,0.45115276882625893,0.38133112821032195,0.43101947894465215,0.41600000000000004,0.39122717189633605,0.44108612388545554,0.426,0.4011232155823501,0.45115276882625893,0.007793675043607006,0.3966407628902651,0.4892002331398602,0.5168498876149714,0.5168102416992187,0.5167889404296875,0.03151579449919605,0.8122363868811947,0,0,14.693297399906442,0.1999411053841194,0.19996246366085557,0.33333904123075037,0.33331458147457443
boundary,tilt,4,2048,0.47622031559045985,0.1443763173573357,6.163364210750896,0.36205052424857664,2000,517,513,0.2585,0.2565,0.23677275041538168,0.2811294771472522,0.23483200366373538,0.2790777303128131,0.2575,0.23580237703955853,0.2801036037300326,0.2585,0.23677275041538168,0.2811294771472522,0.006915352380701553,0.2244260754058869,0.41720380161714504,0.537155674910365,0.537422607421875,0.5373408203125,0.32102028835038754,1.5383150481979824,0,0,0.5042809001170099,0.19969660951156415,0.19986445776392478,0.33333188539442854,0.3333714248101727
boundary,tilt,5,8192,0.37797631496846196,0.0909513806724049,6.163364210750896,0.36401954114520807,2000,520,547,0.26,0.2735,0.23822870228849827,0.2826678961865186,0.2513470699060517,0.2964988930938311,0.26675000000000004,0.24478788609727498,0.28958339464017485,0.2735,0.2513470699060517,0.2964988930938311,0.00699368819631628,0.2238093076606481,0.41679575509487793,0.5297337978553383,0.5295555419921875,0.5297266235351562,-0.25803729581895335,0.4600724444292079,0,0,2.960079000098631,0.19996465349186188,0.2000012276538885,0.333281041064552,0.3332718164232758
boundary,tilt,6,32768,0.3,0.057295779513082325,6.163364210750897,0.35954255115914535,2000,585,587,0.2925,0.2935,0.2698533534595548,0.31592141645801436,0.2708287231494524,0.3169423018377989,0.293,0.2703410383045036,0.3164318591479066,0.2935,0.2708287231494524,0.3169423018377989,0.007198166037064481,0.22522502929689076,0.4177304339823775,0.5237231681540344,0.5236539154052734,0.523634292602539,1.8138883213257113,-2.008598587498977,0,0,13.595991499954835,0.19995337306934546,0.2000320076595796,0.333310349895939,0.3333528143452873
above,tilt,7,2048,0.5345392308842035,0.18190276134480976,12.326728421501787,0.7143439971710588,2000,413,424,0.2065,0.212,0.1865225268769004,0.22757530514565757,0.19181546010084577,0.23326163220186893,0.20925,0.1891689934888731,0.23041846867376325,0.212,0.19181546010084577,0.23326163220186893,0.00643311053889196,0.14274751003712496,0.3498151775085322,0.541467753334588,0.541231201171875,0.54153076171875,1.0283203440338093,-0.9336224810945474,0,0,0.4996005999855697,0.1998374703186225,0.19965690948371626,0.3329764383320516,0.33310377013856585
above,tilt,8,8192,0.47622031559045985,0.1443763173573357,24.653456843003585,1.4482020969943066,2000,224,238,0.112,0.119,0.09667604856529834,0.12878186742152953,0.10324129363789174,0.13618955840693145,0.11549999999999999,0.09995867110159504,0.1324857129142305,0.119,0.10324129363789174,0.13618955840693145,0.005054666143763845,0.06267213705351583,0.24237231750070218,0.537155674910365,0.5369724731445312,0.5372783813476563,0.5701531926887256,-1.9704884011647616,0,0,3.119953599991277,0.19979593841877274,0.19997181007482734,0.33346814080265647,0.33327978421552856
above,tilt,9,32768,0.4242640687119285,0.11459155902616465,49.30691368600718,2.913250218423949,2000,80,90,0.04,0.045,0.03079031074815895,0.05095942213494222,0.03521270493853911,0.05651499846666197,0.042499999999999996,0.03300150784334903,0.0537372103008021,0.045,0.03521270493853911,0.05651499846666197,0.003190135339094702,0.013763288968196325,0.11650691329262075,0.5332536084410036,0.5333462066650391,0.53322607421875,-0.5908574787248473,0.5765855579941856,0,0,14.347467700019479,0.19998906753659715,0.19999348950642198,0.33338360803168865,0.33329250538679317
below,edge,0,512,0.6,0.2291831180523293,6.163364210750897,0.337553318458536,2000,543,570,0.2715,0.285,0.24940195302455054,0.2944515086684037,0.2625423469856989,0.30826051626912293,0.27825,0.25597215000512474,0.3013560124687633,0.285,0.2625423469856989,0.30826051626912293,0.007086639117168906,0.23235948814055205,0.422337017572001,0.5000000000000011,0.500068359375,0.4999873046875,0.7168954673379818,0.21851504143424566,0,0,0.15646849991753697,0.0007690240686931426,-0.00024523675255835485,0.46665888934756566,0.4665608294866874
boundary,edge,0,512,0.6,0.2291831180523293,6.163364210750897,0.337553318458536,2000,543,570,0.2715,0.285,0.24940195302455054,0.2944515086684037,0.2625423469856989,0.30826051626912293,0.27825,0.25597215000512474,0.3013560124687633,0.285,0.2625423469856989,0.30826051626912293,0.007086639117168906,0.23235948814055205,0.422337017572001,0.5000000000000011,0.500068359375,0.4999873046875,0.7168954673379818,0.21851504143424566,0,0,0.15646849991753697,0.0007690240686931426,-0.00024523675255835485,0.46665888934756566,0.4665608294866874
above,edge,0,512,0.6,0.2291831180523293,6.163364210750897,0.337553318458536,2000,543,570,0.2715,0.285,0.24940195302455054,0.2944515086684037,0.2625423469856989,0.30826051626912293,0.27825,0.25597215000512474,0.3013560124687633,0.285,0.2625423469856989,0.30826051626912293,0.007086639117168906,0.23235948814055205,0.422337017572001,0.5000000000000011,0.500068359375,0.4999873046875,0.7168954673379818,0.21851504143424566,0,0,0.15646849991753697,0.0007690240686931426,-0.00024523675255835485,0.46665888934756566,0.4665608294866874
below,edge,1,2048,0.4242640687119285,0.11459155902616465,3.0816821053754486,0.1789089261948657,2000,666,682,0.333,0.341,0.309458152657857,0.35716508469960584,0.3173051489396455,0.36528818462586565,0.337,0.31338165079875124,0.36122663466273575,0.341,0.3173051489396455,0.36528818462586565,0.007475405731157522,0.29762583102561485,0.4572140589832371,0.5000000000000011,0.4999931640625,0.499827880859375,-0.3386499585184321,0.21071622176736923,0,0,0.630888800136745,0.00018003221718008205,-0.0004661040859894546,0.46658138792783205,0.4666754211636418
below,edge,2,8192,0.3,0.057295779513082325,1.5408410526877243,0.09018503200830105,2000,775,765,0.3875,0.3825,0.3630610711339785,0.4123585835225444,0.35812953774780115,0.40730878260568476,0.385,0.36059530444088983,0.4098336830641146,0.3875,0.3630610711339785,0.4123585835225444,0.007695570050308138,0.35316835115268663,0.4779544611119131,0.500000000000001,0.4998728637695313,0.49980792236328125,0.03537390492213639,0.3266883803707822,0,0,3.507515599951148,-0.00021028801880026792,-0.0003475977408844447,0.4665042023716564,0.4665622069655303
below,edge,3,32768,0.21213203435596426,0.028647889756541162,0.7704205263438622,0.044741988104636365,2000,854,809,0.427,0.4045,0.4021139132987439,0.4521583405029229,0.37984841389835006,0.42950779086471086,0.41575,0.39098116359854695,0.44083306568381686,0.427,0.4021139132987439,0.4521583405029229,0.007792573763072535,0.3954105141205998,0.4889386867936334,0.5000000000000011,0.5000389862060547,0.5001167755126953,0.7767502162594054,1.32168574556977,0,0,14.429572000168264,-9.351125747876821e-05,-7.548581475880304e-05,0.46662165063826777,0.4666361712611596
boundary,edge,4,2048,0.47622031559045985,0.1443763173573357,6.163364210750896,0.3535276227054185,2000,502,562,0.251,0.281,0.22949806424953345,0.2734323182259136,0.2586462619964818,0.30417158915331743,0.266,0.2440721631230076,0.2888019536896155,0.281,0.2586462619964818,0.30417158915331743,0.00698420643808478,0.22714284033535015,0.4189856446463766,0.5000000000000011,0.50014599609375,0.500367431640625,-1.3570109479110266,0.6208588184932605,0,0,0.6589234001003206,-0.00044659529676786337,0.00022424709106262585,0.46677838468931737,0.4665422802763455
boundary,edge,5,8192,0.37797631496846196,0.0909513806724049,6.163364210750896,0.36009479065419664,2000,518,583,0.259,0.2915,0.23725803050877448,0.2816423206230756,0.26887811672781253,0.3149003983153691,0.27525,0.25306807361829353,0.29827135946922234,0.2915,0.26887811672781253,0.3149003983153691,0.007059090531333677,0.22504883861810207,0.4176144859254113,0.5000000000000011,0.49999859619140624,0.499976806640625,-0.06753668173753077,-1.9122667250566012,0,0,3.532866799738258,-0.00010109496347925773,0.00016063592064328915,0.46663312706946064,0.4666820074843536
boundary,edge,6,32768,0.3,0.057295779513082325,6.163364210750897,0.3607401280332042,2000,588,548,0.294,0.274,0.271316457729096,0.3174526948656365,0.25183343760689386,0.2970106508678418,0.28400000000000003,0.26157494766799494,0.30723167286673914,0.294,0.271316457729096,0.3174526948656365,0.007129966213742149,0.22484525042102455,0.41748037532814797,0.500000000000001,0.49990611267089846,0.5000060882568359,1.2650721819752264,0.2674206152531624,0,0,15.267738099908456,-3.817317494149228e-05,-7.923233378042076e-06,0.466702145992854,0.4666797906355682
above,edge,7,2048,0.5345392308842035,0.18190276134480976,12.326728421501787,0.693585765012891,2000,368,446,0.184,0.223,0.16493103140365115,0.20425181215762112,0.2024178153279385,0.24461783850280194,0.20350000000000001,0.18367442336579481,0.22443482533021153,0.223,0.2024178153279385,0.24461783850280194,0.006359803342028324,0.14635872859362864,0.35346548793069626,0.5000000000000011,0.500001220703125,0.499411865234375,-1.4604525728824214,-1.7450421452499696,0,0,0.6602103998884559,-4.5558138002796744e-05,0.0002819696301315812,0.4669562723128525,0.4668080727278884
above,edge,8,8192,0.47622031559045985,0.1443763173573357,24.653456843003585,1.414110490821674,2000,232,236,0.116,0.118,0.10042531973148884,0.13301711870400817,0.10230226129275272,0.13513245089505851,0.11699999999999999,0.10136379051212077,0.13407478479953333,0.118,0.10230226129275272,0.13513245089505851,0.005083347343051137,0.06500774596244949,0.2465395281234454,0.5000000000000011,0.49978369140625,0.4999156494140625,-0.8452540215943675,-0.42061799619130885,0,0,3.5099130999296904,-3.89826609787001e-05,-0.0001465957086380961,0.466744097311755,0.4666725649958478
above,edge,9,32768,0.4242640687119285,0.11459155902616465,49.30691368600718,2.8625428191178512,2000,95,99,0.0475,0.0495,0.03743747881244398,0.05927941500437311,0.03922319144101449,0.06148513757094794,0.0485,0.03833033512672924,0.06038227628766052,0.0495,0.03922319144101449,0.06148513757094794,0.0033974194220562,0.014489894549171604,0.11949869248291166,0.5000000000000011,0.5000239868164063,0.5000460052490234,0.24114369825488768,-1.727608687816871,0,0,16.746876899851486,-2.905328856922235e-05,0.00020370720668339947,0.4667068679082488,0.46666117127980483


==> anc/reproducibility/data/hard_path_data.csv <==
t0,sigma0,r,slope_gap,h2_80_180,h2_160_360,analytic_limit,normalized_h2,normalized_h2_high,relative_node_difference,missing_atom_h2
-2.0,1.3,0.01,8.857208995859167e-05,4.503050239945255e-17,4.503050239925716e-17,4.5019372323939546e-05,1.0002472285804633,1.000247228576123,4.338973624840037e-12,0.0
-2.0,1.3,0.01043221252497575,9.639394274190784e-05,5.804633814831616e-17,5.80463381483096e-17,4.5019372323939546e-05,1.000269061776805,1.000269061776692,1.1302070390684094e-13,0.0
-2.0,1.3,0.010883105816626092,0.00010490654789419799,7.4824478655103e-17,7.482447865506553e-17,4.5019372323939546e-05,1.000292823128293,1.000292823127792,5.007105841059456e-13,0.0
-2.0,1.3,0.011353487281084316,0.00011417090615895098,9.645249857801081e-17,9.64524985777805e-17,4.5019372323939546e-05,1.0003186829264208,1.0003186829240323,2.3878676813637867e-12,0.0
-2.0,1.3,0.011844199221588069,0.00012425340529079512,1.2433238268784278e-16,1.243323826877309e-16,4.5019372323939546e-05,1.000346826500261,1.0003468264993611,8.997247391562269e-13,0.0
-2.0,1.3,0.012356120346775908,0.00013522629578558516,1.6027142902204482e-16,1.6027142902220827e-16,4.5019372323939546e-05,1.0003774555379377,1.000377455538958,1.0197398481182063e-12,0.0
-2.0,1.3,0.012890167344174336,0.00014716820862249028,2.0659943801893725e-16,2.0659943801897684e-16,4.5019372323939546e-05,1.0004107895510916,1.0004107895512833,1.9162449405030202e-13,0.0
-2.0,1.3,0.013447296521692891,0.0001601647187281866,2.663197901310403e-16,2.663197901316235e-16,4.5019372323939546e-05,1.0004470674439558,1.0004470674461468,2.1899149160731213e-12,0.0
-2.0,1.3,0.014028505520066742,0.00017430895820090095,3.433042138506591e-16,3.43304213850569e-16,4.5019372323939546e-05,1.0004865492104722,1.0004865492102095,2.62456723021387e-13,0.0
-2.0,1.3,0.014634835099313173,0.00018970228368862598,4.425438820816049e-16,4.42543882081226e-16,4.5019372323939546e-05,1.0005295178211993,1.0005295178203426,8.562039965909207e-13,0.0
-2.0,1.3,0.015267371002400961,0.00020645500270389386,5.704731316146516e-16,5.704731316153885e-16,4.5019372323939546e-05,1.0005762812192978,1.0005762812205905,1.2918555114538322e-12,0.0
-2.0,1.3,0.015927245899469887,0.00022468716407983023,7.353868160374377e-16,7.353868160387809e-16,4.5019372323939546e-05,1.000627174583082,1.0006271745849096,1.8265389201133075e-12,0.0
-2.0,1.3,0.016615641416081843,0.0002445294182318422,9.479783830352894e-16,9.479783830328302e-16,4.5019372323939546e-05,1.0006825626686011,1.0006825626660052,2.5941471193391408e-12,0.0
-2.0,1.3,0.01733379024913548,0.0002661239533895156,1.2220336088460781e-15,1.2220336088462014e-15,4.5019372323939546e-05,1.000742842457268,1.000742842457369,1.0091927293842673e-13,0.0
-2.0,1.3,0.018082978374233373,0.000289625514507697,1.575325035271938e-15,1.5753250352721343e-15,4.5019372323939546e-05,1.0008084460180722,1.000808446018197,1.2467804566540508e-13,0.0
-2.0,1.3,0.018864547348454302,0.0003152025121582041,2.030765196799288e-15,2.0307651967975838e-15,4.5019372323939546e-05,1.0008798435607706,1.0008798435599306,8.393286066166183e-13,0.0
-2.0,1.3,0.019679896712654306,0.0003430382293484108,2.6178935467009547e-15,2.6178935466979085e-15,4.5019372323939546e-05,1.0009575468544194,1.0009575468532548,1.163513729807164e-12,0.0
-2.0,1.3,0.02,0.0003542883598343667,2.8840892358192396e-15,2.884089235819415e-15,4.5019372323939546e-05,1.0009889517209547,1.0009889517210158,6.084022174945858e-14,0.0
-2.0,1.3,0.020530486497598133,0.00037333213491468043,3.3747936863655426e-15,3.3747936863692873e-15,4.5019372323939546e-05,1.0010421128673592,1.00104211286847,1.109667913112844e-12,0.0
-2.0,1.3,0.021417839838408878,0.0004063013129023396,4.35056548724691e-15,4.3505654872461505e-15,4.5019372323939546e-05,1.0011341477808346,1.00113414778066,1.745270594710746e-13,0.0
-2.0,1.3,0.02234354570201737,0.0004421820181750271,5.608512793237541e-15,5.608512793238164e-15,4.5019372323939546e-05,1.0012343113287319,1.001234311328843,1.1113332476497817e-13,0.0
-2.0,1.3,0.02330926173249537,0.0004812313694008101,7.230253959811585e-15,7.230253959814346e-15,4.5019372323939546e-05,1.0013433215358258,1.0013433215362082,3.8191672047105385e-13,0.0
-2.0,1.3,0.02431671721936762,0.0005237291915468897,9.321022564491184e-15,9.321022564500868e-15,4.5019372323939546e-05,1.0014619598631398,1.0014619598641803,1.0389467064442215e-12,0.0
-2.0,1.3,0.02536771619421804,0.0005699800210860837,1.2016503137273738e-14,1.2016503137274104e-14,4.5019372323939546e-05,1.0015910768311445,1.001591076831175,3.042011087472929e-14,0.0
-2.0,1.3,0.02646414066113516,0.0006203152882842621,1.549164677609211e-14,1.5491646776078152e-14,4.5019372323939546e-05,1.0017315981074417,1.0017315981065391,9.01057006785777e-13,0.0
-2.0,1.3,0.027607953966781427,0.0006750956922068543,1.9972040577998058e-14,1.9972040578000986e-14,4.5019372323939546e-05,1.0018845311628533,1.0018845311630002,1.4666046155298318e-13,0.0
-2.0,1.3,0.028801204316121116,0.0007347137854635635,2.5748571380537024e-14,2.5748571380530354e-14,4.5019372323939546e-05,1.0020509725037043,1.0020509725034448,2.5912605394751154e-13,0.0
-2.0,1.3,0.03,0.0007971488096273249,3.289215419755376e-14,3.289215419755164e-14,4.5019372323939546e-05,1.0022252811168433,1.0022252811167787,6.439293542825908e-14,0.0
-2.0,1.3,0.030046028440102433,0.0007995967872133882,3.319633929011981e-14,3.319633929012424e-14,4.5019372323939546e-05,1.0022321155408402,1.002232115540974,1.3344880755994382e-13,0.0
-2.0,1.3,0.03134465542186142,0.0008702096445877559,4.2799053979798987e-14,4.279905397978419e-14,4.5019372323939546e-05,1.0024292591690518,1.0024292591687052,3.4572344986827375e-13,0.0
-2.0,1.3,0.03269941068829918,0.0009470583644697133,5.5180504992908224e-14,5.5180504992881075e-14,4.5019372323939546e-05,1.0026438170898866,1.0026438170893932,4.920508445138694e-13,0.0
-2.0,1.3,0.034112720174180065,0.001030693639504473,7.114515985426266e-14,7.114515985424674e-14,4.5019372323939546e-05,1.002877327974163,1.0028773279739385,2.2382096176443156e-13,0.0
-2.0,1.3,0.035587114666207426,0.001121714794325065,9.173054111729509e-14,9.173054111729437e-14,4.5019372323939546e-05,1.0031314665168483,1.0031314665168403,7.771561172376096e-15,0.0
-2.0,1.3,0.03712523433485573,0.0012207740802714657,1.1827480495236822e-13,1.182748049523848e-13,4.5019372323939546e-05,1.0034080554809353,1.003408055481076,1.4022116801015727e-13,0.0
-2.0,1.3,0.038729833462074176,0.0013285813493788756,1.5250394044092067e-13,1.5250394044090522e-13,4.5019372323939546e-05,1.0037090787960046,1.0037090787959029,1.0125233984581428e-13,0.0
-2.0,1.3,0.04040378537332751,0.0014459091411286181,1.9664429629958362e-13,1.9664429629956e-13,4.5019372323939546e-05,1.0040366958307443,1.0040366958306237,1.2012613126444194e-13,0.0
-2.0,1.3,0.04215008758280593,0.00157359821841297,2.5356780560513647e-13,2.535678056050703e-13,4.5019372323939546e-05,1.004393256927269,1.0043932569270069,2.611244553918368e-13,0.0
-2.0,1.3,0.04397186716101729,0.001712563592384265,3.2697942967083583e-13,3.269794296708782e-13,4.5019372323939546e-05,1.0047813203145208,1.004781320314651,1.2956302697375577e-13,0.0
-2.0,1.3,0.04587238633437345,0.0018638010793619274,4.216591225615157e-13,4.2165912256148997e-13,4.5019372323939546e-05,1.0052036705235203,1.0052036705234588,6.106226635438361e-14,0.0
-2.0,1.3,0.04785504832679771,0.0020283944367837778,5.437742131484236e-13,5.437742131484026e-13,4.5019372323939546e-05,1.0056633384370686,1.0056633384370297,3.863576125695545e-14,0.0
-2.0,1.3,0.049923403453813894,0.002207523129337354,7.012827523105618e-13,7.012827523105528e-13,4.5019372323939546e-05,1.0061636231244722,1.0061636231244593,1.2878587085651816e-14,0.0
-2.0,1.3,0.05,0.002214302248964792,7.077766742652513e-13,7.077766742652799e-13,4.5019372323939546e-05,1.006182556856496,1.0061825568565366,4.04121180963557e-14,0.0
-2.0,1.3,0.0520811554800295,0.0024024707809228,9.044543903862135e-13,9.044543903863139e-13,4.5019372323939546e-05,1.006708115614573,1.0067081156146849,1.1113332476497817e-13,0.0
-2.0,1.3,0.05433216825139732,0.0026146343730135153,1.1665431384408077e-12,1.166543138440813e-12,4.5019372323939546e-05,1.0073007247812786,1.007300724781283,4.551914400963142e-15,0.0
-2.0,1.3,0.05668047261413169,0.0028455342553293903,1.5046564510040367e-12,1.504656451004191e-12,4.5019372323939546e-05,1.0079457055344634,1.0079457055345666,1.0258460747536446e-13,0.0
-2.0,1.3,0.05913027363266896,0.0030968250405584083,1.9408781290909088e-12,1.9408781290908636e-12,4.5019372323939546e-05,1.0086476895176335,1.00864768951761,2.3314683517128287e-14,0.0
-2.0,1.3,0.061685958119597255,0.0033703074611974547,2.5037194662476232e-12,2.5037194662480513e-12,4.5019372323939546e-05,1.009411718537175,1.0094117185373475,1.709743457922741e-13,0.0
-2.0,1.3,0.0643521024910392,0.003667941273477634,3.2299949988754747e-12,3.229994998875822e-12,4.5019372323939546e-05,1.0102432809686024,1.010243280968711,1.0758061108617767e-13,0.0
-2.0,1.3,0.06713348096155425,0.0039918593008427365,4.167247674175972e-12,4.167247674176132e-12,4.5019372323939546e-05,1.0111483514013198,1.0111483514013584,3.8413716652030416e-14,0.0
-2.0,1.3,0.07003507409323473,0.004344382717615454,5.376885167079634e-12,5.376885167079218e-12,4.5019372323939546e-05,1.0121334338173185,1.01213343381724,7.72715225139109e-14,0.0
-2.0,1.3,0.0730620777143048,0.004728037682373062,6.938237006040128e-12,6.938237006040158e-12,4.5019372323939546e-05,1.0132056086106227,1.0132056086106271,4.3298697960381105e-15,0.0
-2.0,1.3,0.075,0.004982180060170782,8.123981942383883e-12,8.123981942384095e-12,4.5019372323939546e-05,1.0139158995767774,1.0139158995768038,2.609024107869118e-14,0.0
-2.0,1.3,0.07621991222319223,0.005145573440226163,8.953804426324694e-12,8.953804426324467e-12,4.5019372323939546e-05,1.014372583793421,1.0143725837933952,2.55351295663786e-14,0.0
-2.0,1.3,0.07951423229473382,0.005599982023720209,1.155605579273658e-11,1.1556055792736134e-11,4.5019372323939546e-05,1.0156427507595909,1.0156427507595516,3.863576125695545e-14,0.0
-2.0,1.3,0.08295093700589536,0.006094519693535096,1.4916225686441354e-11,1.4916225686441386e-11,4.5019372323939546e-05,1.0170252450051833,1.0170252450051855,2.220446049250313e-15,0.0
-2.0,1.3,0.0865361803991376,0.006632730272625408,1.9255712744062163e-11,1.9255712744062383e-11,4.5019372323939546e-05,1.0185300122469998,1.0185300122470113,1.1435297153639112e-14,0.0
-2.0,1.3,0.09027638250234443,0.007218470541012154,2.4860849777388538e-11,2.4860849777387397e-11,4.5019372323939546e-05,1.0201678804056888,1.020167880405642,4.596323321948148e-14,0.0
-2.0,1.3,0.09417824082504593,0.007855937873203347,3.21020523154983e-11,3.210205231549889e-11,4.5019372323939546e-05,1.021950637968296,1.021950637968315,1.8540724511240114e-14,0.0
-2.0,1.3,0.09824874235152267,0.008549700316291257,4.145865520294076e-11,4.145865520294017e-11,4.5019372323939546e-05,1.0238911192769045,1.02389111927689,1.4210854715202004e-14,0.0
-2.0,1.3,0.1,0.008857208995859168,4.6133661540917895e-11,4.6133661540920396e-11,4.5019372323939546e-05,1.0247513272499758,1.0247513272500313,5.417888360170764e-14,0.0
-2.0,1.3,0.10249517605226703,0.009304729324263933,5.355114321455206e-11,5.35511432145525e-11,4.5019372323939546e-05,1.0260032973350464,1.0260032973350548,8.215650382226158e-15,0.0
-2.0,1.3,0.10692514593620547,0.010126435383102818,6.918299970408477e-11,6.918299970408423e-11,4.5019372323939546e-05,1.028302384763716,1.028302384763708,7.771561172376096e-15,0.0
-2.0,1.3,0.11154658466705426,0.011020706781953453,8.939507516741196e-11,8.939507516741041e-11,4.5019372323939546e-05,1.030804943580738,1.03080494358072,1.7319479184152442e-14,0.0
-2.0,1.3,0.11636776776819115,0.011993951808200823,1.1553626551923575e-10,1.1553626551923539e-10,4.5019372323939546e-05,1.033529004517948,1.0335290045179448,3.1086244689504383e-15,0.0
-2.0,1.3,0.12139732844147932,0.013053144668816347,1.493554542583187e-10,1.4935545425831415e-10,4.5019372323939546e-05,1.0364941966253807,1.036494196625349,3.042011087472929e-14,0.0
-2.0,1.3,0.12664427302657955,0.014205875467045702,1.9312120141511016e-10,1.9312120141511233e-10,4.5019372323939546e-05,1.0397218879450332,1.039721887945045,1.1213252548714081e-14,0.0
-2.0,1.3,0.13211799712843317,0.0154604045925671,2.4977767172748865e-10,2.4977767172748337e-10,4.5019372323939546e-05,1.0432353380580328,1.0432353380580108,2.1094237467877974e-14,0.0
-2.0,1.3,0.1378283024417951,0.01682572191487598,3.231479395213388e-10,3.2314793952133756e-10,4.5019372323939546e-05,1.0470598633154782,1.0470598633154742,3.774758283725532e-15,0.0
-2.0,1.3,0.14378541430294406,0.018311611204071987,4.1819929390520777e-10,4.181992939051985e-10,4.5019372323939546e-05,1.0512230155549311,1.0512230155549078,2.220446049250313e-14,0.0
-2.0,1.3,0.15,0.019928720240683127,5.413897689479705e-10,5.413897689479637e-10,4.5019372323939546e-05,1.0557547750628338,1.0557547750628204,1.2656542480726785e-14,0.0
0.0,1.3,0.01,6.366197723675815e-05,1.3348937279681988e-14,1.3348937279682911e-14,0.01334828671892823,1.0000487373973495,1.0000487373974185,6.916689443414725e-14,0.0
0.0,1.3,0.01043221252497575,6.928400347632803e-05,1.7207077546606025e-14,1.7207077546604958e-14,0.01334828671892823,1.00005303855379,1.0000530385537278,6.195044477408373e-14,0.0
0.0,1.3,0.010883105816626092,7.54025141232368e-05,2.2180314716152498e-14,2.218031471615038e-14,0.01334828671892823,1.0000577190171598,1.0000577190170643,9.547918011776346e-14,0.0
0.0,1.3,0.011353487281084316,8.206135400428296e-05,2.859094245317703e-14,2.8590942453189996e-14,0.01334828671892823,1.0000628121880994,1.0000628121885529,4.5363712786183896e-13,0.0
0.0,1.3,0.011844199221588069,8.930823990842248e-05,3.685440751577645e-14,3.6854407515790055e-14,0.01334828671892823,1.0000683543970224,1.0000683543973916,3.6914915568786455e-13,0.0
0.0,1.3,0.012356120346775908,9.71951025219991e-05,4.750623450249127e-14,4.7506234502481186e-14,0.01334828671892823,1.0000743851617944,1.000074385161582,2.1227464230832993e-13,0.0
0.0,1.3,0.012890167344174336,0.00010577845856047382,6.123673308436955e-14,6.123673308438545e-14,0.01334828671892823,1.0000809474652614,1.000080947465521,2.596811654598241e-13,0.0
0.0,1.3,0.013447296521692891,0.00011511981576332346,7.893573730488658e-14,7.893573730488494e-14,0.01334828671892823,1.0000880880551393,1.0000880880551184,2.0872192862952943e-14,0.0
0.0,1.3,0.014028505520066742,0.00012528611365427496,1.0175027682468766e-13,1.0175027682471184e-13,0.01334828671892823,1.0000958577724333,1.0000958577726708,2.37698749572246e-13,0.0
0.0,1.3,0.014634835099313173,0.00013635020322533178,1.311589182781617e-13,1.3115891827817096e-13,0.01334828671892823,1.000104311907311,1.0001043119073818,7.061018436615996e-14,0.0
0.0,1.3,0.015267371002400961,0.0001483913689819758,1.690675955498525e-13,1.690675955498514e-13,0.01334828671892823,1.000113510581485,1.0001135105814785,6.661338147750939e-15,0.0
0.0,1.3,0.015927245899469887,0.00016149589709048493,2.1793314084452483e-13,2.17933140844538e-13,0.01334828671892823,1.0001235191668028,1.0001235191668634,6.050715484207103e-14,0.0
0.0,1.3,0.016615641416081843,0.00017575769369867057,2.809225242479974e-13,2.8092252424804973e-13,0.01334828671892823,1.000134408739932,1.0001344087401183,1.8618440122963875e-13,0.0
0.0,1.3,0.01733379024913548,0.00019127895786087885,3.6211812451752995e-13,3.621181245175443e-13,0.01334828671892823,1.0001462565712846,1.0001462565713242,3.963496197911809e-14,0.0
0.0,1.3,0.018082978374233373,0.00020817091388939085,4.667823382458458e-13,4.667823382458599e-13,0.01334828671892823,1.0001591466569024,1.0001591466569326,3.0309088572266774e-14,0.0
0.0,1.3,0.018864547348454302,0.00022655460838019988,6.016986818733912e-13,6.016986818734393e-13,0.01334828671892823,1.0001731702956609,1.0001731702957408,8.004708007547379e-14,0.0
0.0,1.3,0.019679896712654306,0.0002465617776246,7.756115008339278e-13,7.75611500833853e-13,0.01334828671892823,1.0001884267113343,1.000188426711238,9.636735853746359e-14,0.0
0.0,1.3,0.02,0.0002546479089470326,8.544565873073433e-13,8.544565873073308e-13,0.01334828671892823,1.000194591096498,1.0001945910964833,1.4654943925052066e-14,0.0
0.0,1.3,0.020530486497598133,0.00026833579162239526,9.99792794157937e-13,9.997927941578828e-13,0.01334828671892823,1.0002050237280964,1.000205023728042,5.440092820663267e-14,0.0
0.0,1.3,0.021417839838408878,0.0002920326814614657,1.2887729059306558e-12,1.2887729059307164e-12,0.01334828671892823,1.000223078499847,1.000223078499894,4.696243394164412e-14,0.0
0.0,1.3,0.02234354570201737,0.00031782225742581926,1.661282461945433e-12,1.66128246194546e-12,0.01334828671892823,1.000242718299273,1.0002427182992892,1.63202784619898e-14,0.0
0.0,1.3,0.02330926173249537,0.00034588932584441687,2.141466630264537e-12,2.1414666302644685e-12,0.01334828671892823,1.0002640813689183,1.0002640813688863,3.197442310920451e-14,0.0
0.0,1.3,0.02431671721936762,0.00037643501340062517,2.7604504473105857e-12,2.760450447310606e-12,0.01334828671892823,1.000287317840096,1.0002873178401033,7.327471962526033e-15,0.0
0.0,1.3,0.02536771619421804,0.0004096782083922065,3.558356722950292e-12,3.558356722950206e-12,0.01334828671892823,1.0003125907248398,1.0003125907248156,2.4202861936828413e-14,0.0
0.0,1.3,0.02646414066113516,0.00044585712926981796,4.58690739697107e-12,4.586907396970969e-12,0.01334828671892823,1.0003400769833877,1.0003400769833657,2.19824158875781e-14,0.0
0.0,1.3,0.027607953966781427,0.00048523103169405675,5.912777071455505e-12,5.912777071455324e-12,0.01334828671892823,1.0003699686738243,1.0003699686737937,3.064215547965432e-14,0.0
0.0,1.3,0.028801204316121116,0.0005280820663437069,7.621916246613498e-12,7.62191624661342e-12,0.01334828671892823,1.0004024741874282,1.000402474187418,1.021405182655144e-14,0.0
0.0,1.3,0.03,0.0005729577951308232,9.735148426072614e-12,9.7351484260729e-12,0.01334828671892823,1.0004364866075646,1.0004364866075939,2.942091015256665e-14,0.0
0.0,1.3,0.030046028440102433,0.0005747173007881122,9.825124711092805e-12,9.825124711093316e-12,0.01334828671892823,1.0004378195765633,1.0004378195766153,5.1958437552457326e-14,0.0
0.0,1.3,0.03134465542186142,0.000625470919912275,1.26652366687583e-11,1.2665236668757873e-11,0.01334828671892823,1.0004762499769588,1.0004762499769253,3.375077994860476e-14,0.0
0.0,1.3,0.03269941068829918,0.0006807066206627754,1.6326383793366745e-11,1.6326383793365995e-11,0.01334828671892823,1.000518031131494,1.000518031131448,4.596323321948148e-14,0.0
0.0,1.3,0.034112720174180065,0.0007408202182750944,2.1045937287974854e-11,2.1045937287975086e-11,0.01334828671892823,1.0005634510190613,1.0005634510190724,1.1102230246251565e-14,0.0
0.0,1.3,0.035587114666207426,0.0008062424826583892,2.7129903954270073e-11,2.7129903954269937e-11,0.01334828671892823,1.0006128215916588,1.0006128215916539,5.10702591327572e-15,0.0
0.0,1.3,0.03712523433485573,0.0008774422252630576,3.497277555557245e-11,3.497277555557138e-11,0.01334828671892823,1.0006664806232577,1.0006664806232273,3.042011087472929e-14,0.0
0.0,1.3,0.038729833462074176,0.0009549296585513725,4.508311997034077e-11,4.508311997033993e-11,0.01334828671892823,1.0007247936734531,1.0007247936734345,1.865174681370263e-14,0.0
0.0,1.3,0.04040378537332751,0.0010392600521449207,5.811657559258066e-11,5.811657559257985e-11,0.01334828671892823,1.0007881561660712,1.0007881561660574,1.3988810110276972e-14,0.0
0.0,1.3,0.04215008758280593,0.0011310377118485524,7.491839140818244e-11,7.491839140818188e-11,0.01334828671892823,1.0008569955824669,1.0008569955824596,7.327471962526033e-15,0.0
0.0,1.3,0.04397186716101729,0.0012309203100642446,9.657827546604448e-11,9.657827546604225e-11,0.01334828671892823,1.0009317737681909,1.0009317737681678,2.3092638912203256e-14,0.0
0.0,1.3,0.04587238633437345,0.0013396235986263376,1.2450111445444387e-10,1.2450111445444366e-10,0.01334828671892823,1.001012989345944,1.0010129893459423,1.5543122344752192e-15,0.0
0.0,1.3,0.04785504832679771,0.001457926537829987,1.6049815889044106e-10,1.6049815889044318e-10,0.01334828671892823,1.0011011802300223,1.0011011802300354,1.3211653993039363e-14,0.0
0.0,1.3,0.049923403453813894,0.0015866768784071077,2.069045992570649e-10,2.0690459925706385e-10,0.01334828671892823,1.0011969262273304,1.0011969262273253,5.10702591327572e-15,0.0
0.0,1.3,0.05,0.0015915494309189536,2.0881737402041896e-10,2.0881737402041886e-10,0.01334828671892823,1.0012005449625123,1.0012005449625117,4.440892098500626e-16,0.0
0.0,1.3,0.0520811554800295,0.0017267972364498525,2.6673117502367115e-10,2.667311750236724e-10,0.01334828671892823,1.0013008517109465,1.0013008517109512,4.6629367034256575e-15,0.0
0.0,1.3,0.05433216825139732,0.0018792917048141252,3.43859672789682e-10,3.438596727896824e-10,0.01334828671892823,1.0014136283422173,1.0014136283422186,1.2212453270876722e-15,0.0
0.0,1.3,0.05668047261413169,0.002045253048379977,4.432950262502267e-10,4.4329502625021864e-10,0.01334828671892823,1.0015359778132116,1.0015359778131934,1.8207657603852567e-14,0.0
0.0,1.3,0.05913027363266896,0.0022258705347296373,5.714904157126922e-10,5.714904157126932e-10,0.01334828671892823,1.001668674570764,1.0016686745707655,1.6653345369377348e-15,0.0
0.0,1.3,0.061685958119597255,0.0024224384563572747,7.367665191027938e-10,7.367665191027987e-10,0.01334828671892823,1.0018125484743703,1.0018125484743767,6.5503158452884236e-15,0.0
0.0,1.3,0.0643521024910392,0.0026363654054800587,9.498522003464868e-10,9.498522003464882e-10,0.01334828671892823,1.0019684873264652,1.0019684873264667,1.5543122344752192e-15,0.0
0.0,1.3,0.06713348096155425,0.0028691843679131846,1.2245818355821847e-09,1.224581835582182e-09,0.01334828671892823,1.0021374392000293,1.002137439200027,2.220446049250313e-15,0.0
0.0,1.3,0.07003507409323473,0.003122563708340863,1.5787946903414789e-09,1.5787946903414747e-09,0.01334828671892823,1.0023204144688138,1.0023204144688111,2.6645352591003757e-15,0.0
0.0,1.3,0.0730620777143048,0.0033983191257029983,2.0354949397168785e-09,2.0354949397168772e-09,0.01334828671892823,1.0025184874257003,1.0025184874256998,6.661338147750939e-16,0.0
0.0,1.3,0.075,0.0035809862195676453,2.382001715582445e-09,2.382001715582454e-09,0.01334828671892823,1.0026490875694933,1.0026490875694973,3.774758283725532e-15,0.0
0.0,1.3,0.07621991222319223,0.0036984266643690007,2.6243479311171045e-09,2.6243479311170777e-09,0.01334828671892823,1.0027327973481042,1.0027327973480937,1.021405182655144e-14,0.0
0.0,1.3,0.07951423229473382,0.004025036874335931,3.383610239063689e-09,3.3836102390636778e-09,0.01334828671892823,1.0029645488396268,1.0029645488396235,3.3306690738754696e-15,0.0
0.0,1.3,0.08295093700589536,0.004380490221921988,4.362619391335643e-09,4.3626193913355935e-09,0.01334828671892823,1.0032150112415823,1.003215011241571,1.1324274851176597e-14,0.0
0.0,1.3,0.0865361803991376,0.004767333861387291,5.6250057118809276e-09,5.625005711880908e-09,0.01334828671892823,1.0034855168657963,1.0034855168657928,3.552713678800501e-15,0.0
0.0,1.3,0.09027638250234443,0.005188339887666256,7.252835924861588e-09,7.252835924861577e-09,0.01334828671892823,1.0037774577509953,1.003777457750994,1.5543122344752192e-15,0.0
0.0,1.3,0.09417824082504593,0.00564652520100938,9.35195908998978e-09,9.35195908998972e-09,0.01334828671892823,1.0040922805876327,1.0040922805876262,6.439293542825908e-15,0.0
0.0,1.3,0.09824874235152267,0.006145173125883099,1.2058904085993175e-08,1.2058904085993132e-08,0.01334828671892823,1.0044314793887403,1.0044314793887368,3.552713678800501e-15,0.0
0.0,1.3,0.1,0.006366197723675814,1.3409431063353898e-08,1.3409431063353849e-08,0.01334828671892823,1.004580688571737,1.0045806885717332,3.774758283725532e-15,0.0
0.0,1.3,0.10249517605226703,0.00668785693904727,1.5549779381873987e-08,1.5549779381873948e-08,0.01334828671892823,1.0047965854072642,1.0047965854072616,2.4424906541753444e-15,0.0
0.0,1.3,0.10692514593620547,0.007278465475410853,2.0051756887398456e-08,2.0051756887398443e-08,0.01334828671892823,1.005189153710279,1.0051891537102784,6.661338147750939e-16,0.0
0.0,1.3,0.11154658466705426,0.007921230995155603,2.5857890838295912e-08,2.5857890838295836e-08,0.01334828671892823,1.0056107457187504,1.0056107457187475,2.886579864025407e-15,0.0
0.0,1.3,0.11636776776819115,0.008620759511821684,3.334624101832528e-08,3.334624101832516e-08,0.01334828671892823,1.0060629069043827,1.0060629069043792,3.552713678800501e-15,0.0
0.0,1.3,0.12139732844147932,0.00938206379868413,4.3004551421955054e-08,4.300455142195488e-08,0.01334828671892823,1.006547138704129,1.006547138704125,3.9968028886505635e-15,0.0
0.0,1.3,0.12664427302657955,0.010210599309941634,5.54620991084867e-08,5.5462099108486344e-08,0.01334828671892823,1.0070648635658435,1.007064863565837,6.439293542825908e-15,0.0
0.0,1.3,0.13211799712843317,0.011112303274126416,7.153079717319392e-08,7.153079717319363e-08,0.01334828671892823,1.0076173818771956,1.0076173818771916,3.9968028886505635e-15,0.0
0.0,1.3,0.1378283024417951,0.012093637239875837,9.225824093551326e-08,9.22582409355133e-08,0.01334828671892823,1.00820581935381,1.0082058193538104,4.440892098500626e-16,0.0
0.0,1.3,0.14378541430294406,0.013161633378945867,1.189961667899839e-07,1.1899616678998357e-07,0.01334828671892823,1.008831063276235,1.008831063276232,2.886579864025407e-15,0.0
0.0,1.3,0.15,0.014323944878270581,1.5348879897876278e-07,1.5348879897876236e-07,0.01334828671892823,1.0094936857717818,1.009493685771779,2.6645352591003757e-15,0.0
2.0,1.3,0.01,1.1354805168857643e-05,1.8664768026526214e-14,1.8664768026526312e-14,0.018663424051557184,1.0000720111682249,1.00007201116823,5.218048215738236e-15,0.0
2.0,1.3,0.01043221252497575,1.2357554617985063e-05,2.4059351390739256e-14,2.405935139073863e-14,0.018663424051557184,1.0000783734562566,1.0000783734562306,2.5979218776228663e-14,0.0
2.0,1.3,0.010883105816626092,1.3448857454226785e-05,3.1013121299749276e-14,3.101312129974902e-14,0.018663424051557184,1.0000852981437682,1.0000852981437598,8.43769498715119e-15,0.0
2.0,1.3,0.011353487281084316,1.4636533878707072e-05,3.997673361268552e-14,3.997673361268537e-14,0.018663424051557184,1.0000928349966374,1.0000928349966336,3.774758283725532e-15,0.0
2.0,1.3,0.011844199221588069,1.592909469906018e-05,5.1531101291191235e-14,5.153110129119223e-14,0.018663424051557184,1.0001010381940778,1.0001010381940971,1.9317880628477724e-14,0.0
2.0,1.3,0.012356120346775908,1.733580231729297e-05,6.642504491993355e-14,6.642504491993333e-14,0.018663424051557184,1.0001099667215727,1.0001099667215694,3.3306690738754696e-15,0.0
2.0,1.3,0.012890167344174336,1.8866737103521126e-05,8.562382648568124e-14,8.562382648567949e-14,0.018663424051557184,1.0001196847996934,1.000119684799673,2.042810365310288e-14,0.0
2.0,1.3,0.013447296521692891,2.053286963120861e-05,1.1037171251529093e-13,1.1037171251528925e-13,0.018663424051557184,1.0001302623509802,1.0001302623509651,1.509903313490213e-14,0.0
2.0,1.3,0.014028505520066742,2.2346139291543163e-05,1.4227262221351216e-13,1.4227262221351176e-13,0.018663424051557184,1.0001417755090498,1.000141775509047,2.886579864025407e-15,0.0
2.0,1.3,0.014634835099313173,2.4319539850293028e-05,1.8339408876138755e-13,1.8339408876138988e-13,0.018663424051557184,1.0001543071741406,1.0001543071741532,1.2656542480726785e-14,0.0
2.0,1.3,0.015267371002400961,2.6467212560239415e-05,2.3640127348355096e-13,2.3640127348354914e-13,0.018663424051557184,1.0001679476182666,1.000167947618259,7.771561172376096e-15,0.0
2.0,1.3,0.015927245899469887,2.8804547496422067e-05,3.0472972121392547e-13,3.0472972121392446e-13,0.018663424051557184,1.0001827951458415,1.0001827951458382,3.3306690738754696e-15,0.0
2.0,1.3,0.016615641416081843,3.134829384035936e-05,3.928080572897742e-13,3.9280805728977664e-13,0.018663424051557184,1.0001989568140148,1.000198956814021,6.217248937900877e-15,0.0
2.0,1.3,0.01733379024913548,3.4116679903531875e-05,5.063450651593753e-13,5.063450651593783e-13,0.018663424051557184,1.0002165492189439,1.0002165492189499,5.995204332975845e-15,0.0
2.0,1.3,0.018082978374233373,3.7129543750209846e-05,6.52699758723071e-13,6.526997587230853e-13,0.018663424051557184,1.0002356993536923,1.0002356993537143,2.19824158875781e-14,0.0
2.0,1.3,0.018864547348454302,4.040847535565817e-05,8.413584461651069e-13,8.413584461650936e-13,0.018663424051557184,1.000256545545177,1.0002565455451613,1.5765166949677223e-14,0.0
2.0,1.3,0.019679896712654306,4.397697131841555e-05,1.0845497214919514e-12,1.0845497214919461e-12,0.018663424051557184,1.0002792384764296,1.0002792384764247,4.884981308350689e-15,0.0
2.0,1.3,0.02,4.541922067543057e-05,1.1948036354166941e-12,1.1948036354166933e-12,0.018663424051557184,1.000288411805561,1.0002884118055604,6.661338147750939e-16,0.0
2.0,1.3,0.020530486497598133,4.786060323530471e-05,1.3980372666890896e-12,1.3980372666890773e-12,0.018663424051557184,1.0003039423044662,1.0003039423044573,8.881784197001252e-15,0.0
2.0,1.3,0.021417839838408878,5.2087200945737824e-05,1.8021418821120271e-12,1.8021418821120148e-12,0.018663424051557184,1.0003308358804188,1.000330835880412,6.8833827526759706e-15,0.0
2.0,1.3,0.02234354570201737,5.668705195843315e-05,2.3230590343475192e-12,2.323059034347536e-12,0.018663424051557184,1.0003601140838227,1.00036011408383,7.327471962526033e-15,0.0
2.0,1.3,0.02330926173249537,6.169311848962093e-05,2.9945573850203163e-12,2.994557385020311e-12,0.018663424051557184,1.0003919892813997,1.000391989281398,1.7763568394002505e-15,0.0
2.0,1.3,0.02431671721936762,6.714127366801964e-05,3.860168486229561e-12,3.860168486229556e-12,0.018663424051557184,1.000426692922382,1.0004266929223806,1.5543122344752192e-15,0.0
2.0,1.3,0.02536771619421804,7.307055859921089e-05,4.9760097044841305e-12,4.976009704484102e-12,0.018663424051557184,1.0004644772843299,1.000464477284324,5.773159728050814e-15,0.0
2.0,1.3,0.02646414066113516,7.952346213151898e-05,6.414423536370666e-12,6.4144235363707095e-12,0.018663424051557184,1.0005056173845326,1.0005056173845395,6.772360450213455e-15,0.0
2.0,1.3,0.027607953966781427,8.65462253281779e-05,8.268669477004321e-12,8.268669477004273e-12,0.018663424051557184,1.0005504130730976,1.0005504130730918,5.773159728050814e-15,0.0
2.0,1.3,0.028801204316121116,9.418917282761253e-05,1.065897294196316e-11,1.0658972941963222e-11,0.018663424051557184,1.0005991913268204,1.0005991913268262,5.773159728050814e-15,0.0
2.0,1.3,0.03,0.00010219324651971878,1.3614483934465234e-11,1.3614483934465229e-11,0.018663424051557184,1.0006503040940664,1.0006503040940662,4.440892098500626e-16,0.0
2.0,1.3,0.030046028440102433,0.00010250707346633901,1.3740323868910918e-11,1.374032386891092e-11,0.018663424051557184,1.0006523087644053,1.0006523087644055,1.1102230246251565e-16,0.0
2.0,1.3,0.03134465542186142,0.00011155953274868322,1.7712531268969072e-11,1.7712531268969108e-11,0.018663424051557184,1.000710154405705,1.000710154405707,1.9984014443252818e-15,0.0
2.0,1.3,0.03269941068829918,0.00012141141997572837,2.2833186555136177e-11,2.2833186555136054e-11,0.018663424051557184,1.0007731527008938,1.0007731527008883,5.329070518200751e-15,0.0
2.0,1.3,0.034112720174180065,0.00013213333309426828,2.943437748603999e-11,2.943437748603984e-11,0.018663424051557184,1.0008417668582814,1.0008417668582763,5.10702591327572e-15,0.0
2.0,1.3,0.035587114666207426,0.00014380210459684242,3.794423833714706e-11,3.7944238337146905e-11,0.018663424051557184,1.000916502502801,1.000916502502797,3.9968028886505635e-15,0.0
2.0,1.3,0.03712523433485573,0.00015650135209809696,4.8914736330949763e-11,4.891473633094972e-11,0.018663424051557184,1.000997911701224,1.000997911701223,8.881784197001252e-16,0.0
2.0,1.3,0.038729833462074176,0.00017032207753286472,6.305749991833222e-11,6.305749991833209e-11,0.018663424051557184,1.0010865973945946,1.0010865973945926,1.9984014443252818e-15,0.0
2.0,1.3,0.04040378537332751,0.000185363319269776,8.129001765664463e-11,8.129001765664456e-11,0.018663424051557184,1.0011832182835978,1.001183218283597,8.881784197001252e-16,0.0
2.0,1.3,0.04215008758280593,0.00020173286181340185,1.0479521131739482e-10,1.0479521131739473e-10,0.018663424051557184,1.0012884942180733,1.0012884942180724,8.881784197001252e-16,0.0
2.0,1.3,0.04397186716101729,0.00021954800818060614,1.350982575507071e-10,1.3509825755070684e-10,0.018663424051557184,1.0014032121488134,1.0014032121488117,1.9984014443252818e-15,0.0
2.0,1.3,0.04587238633437345,0.00023893642048590277,1.741656558357026e-10,1.741656558357024e-10,0.018663424051557184,1.0015282327075603,1.0015282327075592,1.1102230246251565e-15,0.0
2.0,1.3,0.04785504832679771,0.0002600370347593946,2.2453299002969912e-10,2.2453299002969905e-10,0.018663424051557184,1.0016644974895146,1.0016644974895144,4.440892098500626e-16,0.0
2.0,1.3,0.049923403453813894,0.0002830010565528169,2.8946970148511107e-10,2.894697014851108e-10,0.018663424051557184,1.001813037123238,1.0018130371232372,8.881784197001252e-16,0.0
2.0,1.3,0.05,0.0002838701292214411,2.9214635219395977e-10,2.921463521939597e-10,0.018663424051557184,1.001818663540113,1.0018186635401127,2.220446049250313e-16,0.0
2.0,1.3,0.0520811554800295,0.0003079930444681292,3.7319160600289983e-10,3.7319160600289926e-10,0.018663424051557184,1.0019749802244604,1.001974980224459,1.5543122344752192e-15,0.0
2.0,1.3,0.05433216825139732,0.0003351920893731476,4.811350031964746e-10,4.811350031964733e-10,0.018663424051557184,1.0021515633437683,1.0021515633437657,2.6645352591003757e-15,0.0
2.0,1.3,0.05668047261413169,0.00036479309775439554,6.203102497968893e-10,6.203102497968876e-10,0.018663424051557184,1.0023441420341448,1.0023441420341421,2.6645352591003757e-15,0.0
2.0,1.3,0.05913027363266896,0.0003970081884035912,7.997578625658912e-10,7.997578625658895e-10,0.018663424051557184,1.002554203182467,1.0025542031824648,2.220446049250313e-15,0.0
2.0,1.3,0.061685958119597255,0.0004320682124463311,1.0311369238217293e-09,1.0311369238217284e-09,0.018663424051557184,1.0027833787705123,1.0027833787705116,8.881784197001252e-16,0.0
2.0,1.3,0.0643521024910392,0.0004702244076053904,1.3294842254840176e-09,1.3294842254840148e-09,0.018663424051557184,1.0030334612558134,1.0030334612558112,2.220446049250313e-15,0.0
2.0,1.3,0.06713348096155425,0.0005117501985529785,1.714193778337136e-09,1.7141937783371332e-09,0.018663424051557184,1.0033064207918165,1.003306420791815,1.5543122344752192e-15,0.0
2.0,1.3,0.07003507409323473,0.0005569431562531476,2.2102807726606168e-09,2.2102807726606126e-09,0.018663424051557184,1.0036044245407798,1.003604424540778,1.7763568394002505e-15,0.0
2.0,1.3,0.0730620777143048,0.0006061271303348726,2.8500127636568208e-09,2.8500127636568146e-09,0.018663424051557184,1.0039298583727698,1.0039298583727678,2.220446049250313e-15,0.0
2.0,1.3,0.075,0.0006387077907482425,3.335460472476649e-09,3.3354604724766414e-09,0.018663424051557184,1.0041460730777536,1.0041460730777514,2.220446049250313e-15,0.0
2.0,1.3,0.07621991222319223,0.0006596545697762334,3.6750150127954175e-09,3.6750150127954063e-09,0.018663424051557184,1.0042853512909258,1.0042853512909227,3.1086244689504383e-15,0.0
2.0,1.3,0.07951423229473382,0.0007179090485295709,4.738988154845782e-09,4.738988154845775e-09,0.018663424051557184,1.004673802978392,1.0046738029783904,1.3322676295501878e-15,0.0
2.0,1.3,0.08295093700589536,0.0007813080141860677,6.11121676871982e-09,6.111216768719813e-09,0.018663424051557184,1.0050984149274458,1.0050984149274447,1.1102230246251565e-15,0.0
2.0,1.3,0.0865361803991376,0.0008503057793764976,7.881099718976982e-09,7.881099718976972e-09,0.018663424051557184,1.005562725688214,1.005562725688213,1.3322676295501878e-15,0.0
2.0,1.3,0.09027638250234443,0.0009253967773443142,1.0164000824352291e-08,1.0164000824352268e-08,0.018663424051557184,1.0060706508656554,1.0060706508656532,2.220446049250313e-15,0.0
2.0,1.3,0.09417824082504593,0.0010071191050202949,1.310880607572586e-08,1.3108806075725832e-08,0.018663424051557184,1.0066265286016853,1.0066265286016831,2.220446049250313e-15,0.0
2.0,1.3,0.09824874235152267,0.0010960583789881636,1.690768722158872e-08,1.6907687221588667e-08,0.018663424051557184,1.0072351714081713,1.007235171408168,3.1086244689504383e-15,0.0
2.0,1.3,0.1,0.0011354805168857644,1.8803515037197348e-08,1.8803515037197298e-08,0.018663424051557184,1.0075061781403647,1.007506178140362,2.6645352591003757e-15,0.0
2.0,1.3,0.10249517605226703,0.001192851931972785,2.1808718817144877e-08,2.180871881714483e-08,0.018663424051557184,1.0079019253702672,1.0079019253702652,2.220446049250313e-15,0.0
2.0,1.3,0.10692514593620547,0.0012981933799226688,2.813218690237028e-08,2.8132186902370215e-08,0.018663424051557184,1.0086327379234772,1.008632737923475,2.4424906541753444e-15,0.0
2.0,1.3,0.11154658466705426,0.0014128375924141881,3.6291675532146455e-08,3.629167553214635e-08,0.018663424051557184,1.0094342356284707,1.0094342356284678,2.886579864025407e-15,0.0
2.0,1.3,0.11636776776819115,0.0015376061019950855,4.682133968363094e-08,4.682133968363085e-08,0.018663424051557184,1.0103138136331076,1.0103138136331056,1.9984014443252818e-15,0.0
2.0,1.3,0.12139732844147932,0.001673392991230249,6.041119221129359e-08,6.041119221129347e-08,0.018663424051557184,1.0112797388317485,1.0112797388317465,1.9984014443252818e-15,0.0
2.0,1.3,0.12664427302657955,0.0018211712996359258,7.795277816059739e-08,7.795277816059723e-08,0.018663424051557184,1.0123412691200444,1.0123412691200424,1.9984014443252818e-15,0.0
2.0,1.3,0.13211799712843317,0.0019819999964140246,1.005983208751851e-07,1.0059832087518486e-07,0.018663424051557184,1.0135087916156753,1.0135087916156729,2.4424906541753444e-15,0.0
2.0,1.3,0.1378283024417951,0.0021570315689526365,1.2983735232395792e-07,1.2983735232395766e-07,0.018663424051557184,1.0147939832919295,1.0147939832919275,1.9984014443252818e-15,0.0
2.0,1.3,0.14378541430294406,0.0023475202814714547,1.6759605283520595e-07,1.6759605283520553e-07,0.018663424051557184,1.0162099981779797,1.016209998177977,2.4424906541753444e-15,0.0
2.0,1.3,0.15,0.00255483116299297,2.1636611295053953e-07,2.1636611295053908e-07,0.018663424051557184,1.0177716861508945,1.0177716861508923,1.9984014443252818e-15,0.0


==> anc/reproducibility/data/results.csv <==
regime,pair,n,r,b,nb3,nH2,repetitions,errors1,errors2,error1,error2,average_error,mcse,ci_low,ci_high,affinity_lower,affinity_upper,response_rate1,response_rate2,mean_lr_z1,mean_lr_z2,zero_lr1,zero_lr2,seconds
below,0,512,0.6,0.2291831180523293,6.163364210750897,0.3073365538480126,2000,553,620,0.2765,0.31,0.29325,0.007195092315371176,0.27060349063967265,0.3166684978251207,0.24278857578506743,0.42876833284808474,0.50034765625,0.5004375,0.18951319776087974,-1.3884473660920107,0,0,0.12242399994283915
boundary,0,512,0.6,0.2291831180523293,6.163364210750897,0.3073365538480126,2000,553,620,0.2765,0.31,0.29325,0.007195092315371176,0.27060349063967265,0.3166684978251207,0.24278857578506743,0.42876833284808474,0.50034765625,0.5004375,0.18951319776087974,-1.3884473660920107,0,0,0.12242399994283915
above,0,512,0.6,0.2291831180523293,6.163364210750897,0.3073365538480126,2000,553,620,0.2765,0.31,0.29325,0.007195092315371176,0.27060349063967265,0.3166684978251207,0.24278857578506743,0.42876833284808474,0.50034765625,0.5004375,0.18951319776087974,-1.3884473660920107,0,0,0.12242399994283915
below,1,2048,0.4242640687119285,0.11459155902616465,3.0816821053754486,0.16161817453504085,2000,678,718,0.339,0.359,0.349,0.007536786555010557,0.3251654444477153,0.37339799877595237,0.30684415223071826,0.46118414811496944,0.5003271484375,0.49980029296875,-0.27596622141185007,-0.6617883412765813,0,0,0.4493389999261126
below,2,8192,0.3,0.057295779513082325,1.5408410526877243,0.08149345182234803,2000,788,783,0.394,0.3915,0.39275000000000004,0.007723586967712859,0.3682421768733014,0.41765788088285394,0.3601237678617242,0.48003608164678535,0.49981890869140627,0.49995831298828125,0.27528133959580575,0.04782954351472145,0,0,2.9318325000349432
below,3,32768,0.21213203435596426,0.028647889756541162,0.7704205263438622,0.040502998848295314,2000,840,852,0.42,0.426,0.423,0.007813195441783456,0.39815221072427553,0.44813496600069525,0.40038357649847944,0.489976089384743,0.4998238220214844,0.5000005493164063,-0.7712767224236602,-0.07917421139297448,0,0,17.79883000010159
boundary,4,2048,0.47622031559045985,0.1443763173573357,6.163364210750896,0.31972671485283005,2000,546,593,0.273,0.2965,0.28475,0.007134970052412583,0.26230818177069026,0.30799563269587105,0.23843664518941887,0.42612745912488914,0.4999658203125,0.499891845703125,-0.90900774548965,-0.41335553555850135,0,0,0.5669548000441864
boundary,5,8192,0.37797631496846196,0.0909513806724049,6.163364210750896,0.32518659480690815,2000,566,569,0.283,0.2845,0.28374999999999995,0.007129814926100131,0.2613246236633367,0.3069829230008433,0.2365565597191206,0.4249677090944378,0.49996722412109373,0.49984619140625,0.8439417535777944,0.1055673079034455,0,0,3.4644060999853536
boundary,6,32768,0.3,0.057295779513082325,6.163364210750897,0.3259738072893921,2000,563,581,0.2815,0.2905,0.286,0.007146430804018066,0.26351808297812346,0.3092810359420528,0.23628780296293195,0.42480098532593186,0.49991357421875,0.5000257263183594,-0.1239482498547935,0.2788732686135314,0,0,16.934698600089177
above,7,2048,0.5345392308842035,0.18190276134480976,12.326728421501787,0.6287843599814045,2000,421,444,0.2105,0.222,0.21625,0.006510331094151643,0.195912227922737,0.23764885508207373,0.15839126800165582,0.3651074831094036,0.500334228515625,0.500175537109375,-0.0012217461640072528,-0.27627927615136666,0,0,0.57314619992394
above,8,8192,0.47622031559045985,0.1443763173573357,24.653456843003585,1.2789068594113202,2000,261,244,0.1305,0.122,0.12625,0.0052523339817768695,0.11006315747360457,0.14383977909570572,0.07524345408446523,0.26378376883709925,0.5000541381835938,0.5000249633789062,1.4334243724247422,2.2676554073429225,0,0,3.1105914999498054
above,9,32768,0.4242640687119285,0.11459155902616465,49.30691368600718,2.5858907925606536,2000,110,110,0.055,0.055,0.055,0.003605585961402464,0.044158444116188654,0.06752665418583637,0.019199912702527508,0.13722709664910515,0.5000155487060547,0.5000409698486328,0.6002429508907708,-1.9255176191443404,0,0,14.960779599961825


==> anc/reproducibility/requirements.txt <==
# Versions recorded for the original two-point experiment and figure production.
# Python 3.14.6 was used. Other versions may change floating-point results.
numpy==2.5.1
scipy==1.18.0
matplotlib==3.11.1


==> anc/reproducibility/run_reproduction.py <==
"""Reproduce all numerical exhibits in a new, isolated output directory.

stored: reuse all delivered log-likelihood ratios and regenerate every exhibit.
fresh:  generate all 120,000 replicates across the three fixed designs first.
Neither mode changes the delivered manuscript or its stored results.
"""
from pathlib import Path
import argparse, csv, hashlib, json, shutil, subprocess, sys

def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--mode',choices=('stored','fresh'),default='stored')
    ap.add_argument('--output-dir',required=True)
    args = ap.parse_args()
    root = Path(__file__).resolve().parent
    out = Path(args.output_dir).resolve()
    if out.exists():
        ap.error('Use a new output directory so no existing files are overwritten.')
    out.mkdir(parents=True)
    for d in ('code','data','checks','latex/figures','data/extensions','checks/extensions'):
        (out/d).mkdir(parents=True,exist_ok=True)
    for p in (root/'code').glob('*.py'):
        shutil.copy2(p,out/'code'/p.name)
    shutil.copy2(root/'data/design.json',out/'data/design.json')
    shutil.copy2(root/'data/extensions/design.json',out/'data/extensions/design.json')
    if args.mode == 'stored':
        for p in (root/'data').glob('lr_pair_*.npz'):
            shutil.copy2(p,out/'data'/p.name)
        shutil.copy2(root/'checks/design_freeze.json',out/'checks/design_freeze.json')
        for p in (root/'data/extensions').glob('lr_*.npz'):
            shutil.copy2(p,out/'data/extensions'/p.name)
        shutil.copy2(root/'checks/extensions/design_freeze.json',out/'checks/extensions/design_freeze.json')
    runs = []
    for script in ('two_point.py','plot_results.py','plot_hard_path.py','nonuniform_two_point.py','geometry_comparison.py','plot_nonuniform.py'):
        cmd = [sys.executable,str(out/'code'/script)]
        result = subprocess.run(cmd,cwd=out,stdout=subprocess.PIPE,stderr=subprocess.STDOUT,text=True,encoding='utf-8',errors='replace',timeout=900)
        (out/'checks'/f'{script}.log').write_text(result.stdout,encoding='utf-8')
        runs.append({'script':script,'exit_code':result.returncode})
        print(f'{script}: exit {result.returncode}',flush=True)
        if result.returncode:
            raise RuntimeError(result.stdout[-3000:])
    def rows(p):
        with p.open(encoding='utf-8',newline='') as f:
            return list(csv.DictReader(f))
    old,new = rows(root/'data/results.csv'),rows(out/'data/results.csv')
    assert len(old)==len(new)==12
    numeric_diff = {}
    for column in old[0]:
        if column in ('regime','seconds'):
            continue
        numeric_diff[column]=max(abs(float(a[column])-float(b[column])) for a,b in zip(old,new))
    assert [x['regime'] for x in old]==[x['regime'] for x in new]
    assert all(numeric_diff[c]==0 for c in ('pair','n','errors1','errors2','zero_lr1','zero_lr2'))
    assert max(v for k,v in numeric_diff.items() if k not in ('seconds',)) < 1e-7
    import numpy as np
    identical_lr = all(np.array_equal(np.load(p)['lr'],np.load(out/'data'/p.name)['lr']) for p in (root/'data').glob('lr_pair_*.npz'))
    if args.mode == 'stored':
        assert identical_lr
    hp_old,hp_new = rows(root/'data/hard_path_data.csv'),rows(out/'checks/hard_path_data.csv')
    assert len(hp_old)==len(hp_new)
    hp_error=max(abs(float(a[c])-float(b[c]))/max(1,abs(float(a[c]))) for a,b in zip(hp_old,hp_new) for c in a)
    assert hp_error < 1e-7
    ext_old,ext_new=rows(root/'data/extensions/nonuniform_results.csv'),rows(out/'data/extensions/nonuniform_results.csv')
    assert len(ext_old)==len(ext_new)==24
    ext_diff={}
    for column in ext_old[0]:
        if column in ('design','regime'):
            assert [r[column] for r in ext_old]==[r[column] for r in ext_new]
        elif column!='seconds':
            ext_diff[column]=max(abs(float(a[column])-float(b[column])) for a,b in zip(ext_old,ext_new))
    assert all(ext_diff[c]==0 for c in ('pair','n','errors1','errors2','zero_lr1','zero_lr2'))
    assert max(ext_diff.values())<1e-7
    ext_identical=all(np.array_equal(np.load(p)['lr'],np.load(out/'data/extensions'/p.name)['lr']) for p in (root/'data/extensions').glob('lr_*.npz'))
    if args.mode=='stored': assert ext_identical
    geometry_checks={}
    for name,count in (('geometry.csv',60),('geometry_local_slopes.csv',57)):
        a,b=rows(root/'data/extensions'/name),rows(out/'data/extensions'/name)
        assert len(a)==len(b)==count
        assert [r['path'] for r in a]==[r['path'] for r in b]
        error=max(abs(float(x[c])-float(y[c]))/max(1,abs(float(x[c]))) for x,y in zip(a,b) for c in x if c!='path')
        assert error<1e-7
        geometry_checks[name]=dict(rows=count,max_scaled_absolute_difference=error)
    record={'mode':args.mode,'commands':runs,'rows_compared':len(old),
            'maximum_absolute_difference_by_column':numeric_diff,'lr_arrays_bitwise_identical':identical_lr,
            'hard_path_rows_compared':len(hp_new),'hard_path_max_scaled_absolute_difference':hp_error,
            'nonuniform_rows_compared':24,'nonuniform_maximum_absolute_difference_by_column':ext_diff,
            'nonuniform_lr_arrays_bitwise_identical':ext_identical,'geometry_checks':geometry_checks,
            'total_lr_values':120000,
            'figures_regenerated':['hard_path.pdf','geometry_comparison.pdf','two_point.pdf','nonuniform.pdf'],
            'tables_regenerated':['two_point_table.tex','nonuniform_tables.tex','nonuniform_checks_table.tex'],
            'note':'Timing and PDF metadata are not required to agree. Fresh bitwise agreement depends on the numerical environment.'}
    (out/'checks/reproduction_verification.json').write_text(json.dumps(record,indent=2),encoding='utf-8')
    print(json.dumps(record,indent=2),flush=True)

if __name__=='__main__':
    main()

